High Temperature Domineering Positions

Domineering is a partizan game where two players have a collection of dominoes which they place on the grid in turn, covering up squares. One player places tiles vertically, while the other places them horizontally; the first player who cannot move loses. It has been conjectured that the highest temperature possible in Domineering is 2. We have developed a program that enables a parallel exhaustive search of Domineering positions with temperatures close to or equal to 2 to allow for analysis of such positions

==> anc/out5x5.json <==
{"grid":"..###|#...#|....#|##...|##.#.","temperature":"2"}
{"grid":"..#..|#...#|....#|##...|##.#.","temperature":"15/8"}
{"grid":"..##.|#....|....#|##...|##.#.","temperature":"15/8"}
{"grid":".#.##|...##|#....|#...#|###..","temperature":"2"}
{"grid":"###..|#...#|#....|...##|.#.##","temperature":"2"}
{"grid":"..#..|#...#|#....|...##|.#.##","temperature":"15/8"}
{"grid":".##..|....#|#....|...##|.#.##","temperature":"15/8"}
{"grid":"##.#.|##...|....#|#...#|..###","temperature":"2"}
{"grid":"##.#.|##...|....#|#....|..##.","temperature":"15/8"}
{"grid":".#.##|...##|#....|....#|.##..","temperature":"15/8"}
{"grid":"##.#.|##...|....#|#...#|..#..","temperature":"15/8"}
{"grid":".#.##|...##|#....|#...#|..#..","temperature":"15/8"}


==> anc/out6x5.json <==
{"grid":"###...|#...#.|#...##|...###|.#.###","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"###.#.|.##...|.....#|##...#|##.###","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"###.##|#...#.|#.....|...###|.#.###","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"###.#.|###...|.....#|.#...#|##.###","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"###.#.|.##...|.....#|.#...#|##.###","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":".##.#.|.##...|.....#|.#...#|##.###","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"..#.#.|.##...|.....#|.#...#|##.###","canonical":"{11/4|-1*}","temperature":"15/8"}
{"grid":".##.#.|..#...|.....#|.#...#|##.###","canonical":"{{5*|11/4*}|{3/2|-1}}","temperature":"29/16"}
{"grid":"#.#.#.|..#...|.....#|.#...#|##.###","canonical":"{{4*|11/4*}|{1/2|-1}}","temperature":"29/16"}
{"grid":"..#.#.|..#...|.....#|.#...#|##.###","canonical":"{{4|7/4*}|{1/2*|-2}}","temperature":"29/16"}
{"grid":"..####|#.....|....##|##...#|##.#.#","canonical":"{{1|1/2}|-3*}","temperature":"15/8"}
{"grid":"..##.#|#.....|....##|##...#|##.#.#","canonical":"{2|-2}","temperature":"2"}
{"grid":"..##..|#.....|....##|##...#|##.#.#","canonical":"{{3*|{1|1/2}}|{-1*|-3*}}","temperature":"31/16"}
{"grid":".#.###|...##.|#.....|#...##|###.##","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"..##.#|#.....|....#.|##...#|##.#.#","canonical":"{{3*|2*}|{-1*|-2*}}","temperature":"2"}
{"grid":"..##..|#.....|....#.|##...#|##.#.#","canonical":"{{3*|1*}|{-1*|-3*}}","temperature":"2"}
{"grid":".#.###|...##.|#.....|#...#.|###.#.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":".#.#.#|...#..|#....#|#...##|###..#","canonical":"{{5/2*|2*}|{-1*|-2*}}","temperature":"15/8"}
{"grid":".#.##.|...#..|#....#|#...##|###..#","canonical":"{{7/2*|2*}|{*|-2*}}","temperature":"15/8"}
{"grid":".#.#..|...#..|#....#|#...##|###..#","canonical":"{{3*|1*}|{-1/2*|-3*}}","temperature":"15/8"}
{"grid":".#.#..|...##.|#.....|#...##|###..#","canonical":"{2*|-7/4*}","temperature":"15/8"}
{"grid":"...###|.#...#|##...#|###...|###.#.","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|###...|###.#.","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"###.#.|.##...|.....#|.#...#|.#.###","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"...###|.#...#|.#...#|.##...|###.#.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"##.###|##...#|.....#|.##...|###.#.","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|.##...|###.#.","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":".#.###|.#...#|.....#|.##...|###.#.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"...###|.#...#|.....#|..#...|###.#.","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"###..#|#...##|#....#|...#..|.#.#.#","canonical":"{{5/2*|2*}|{-1*|-2*}}","temperature":"15/8"}
{"grid":"###...|#...#.|#....#|...#..|.#.#.#","canonical":"{{11/4*|2}|{-1|-3/2*}}","temperature":"29/16"}
{"grid":"###.##|#...#.|#.....|...#..|.#.#.#","canonical":"{{4*|11/4*}|{1/2|-1}}","temperature":"29/16"}
{"grid":"###...|#...#.|#.....|...#..|.#.#.#","canonical":"{{15/4*|2*}|{0|-3/2}}","temperature":"29/16"}
{"grid":"###...|#...#.|#...#.|...##.|.#.###","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"###.##|#...##|#.....|...##.|.#.###","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"###.##|#...#.|#.....|...##.|.#.###","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"###.#.|#...#.|#.....|...##.|.#.###","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":".#.###|...###|#.....|#...#.|###.##","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":".#.###|...##.|#.....|#...#.|###.##","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":".#.##.|...##.|#.....|#...#.|###.##","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":".#.#..|...##.|#.....|#...#.|###.##","canonical":"{11/4|-1*}","temperature":"15/8"}
{"grid":".#.#.#|...#..|#.....|#...#.|###.##","canonical":"{{4*|11/4*}|{1/2|-1}}","temperature":"29/16"}
{"grid":".#.##.|...#..|#.....|#...#.|###.##","canonical":"{{5*|11/4*}|{3/2|-1}}","temperature":"29/16"}
{"grid":".#.#..|...#..|#.....|#...#.|###.##","canonical":"{{4|7/4*}|{1/2*|-2}}","temperature":"29/16"}
{"grid":"##.#.#|##...#|....##|#.....|..####","canonical":"{{1|1/2}|-3*}","temperature":"15/8"}
{"grid":"###...|#...#.|#.....|...#..|.#.###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":".##.#.|..#...|#....#|##...#|#..###","canonical":"{{7/2*|2*}|{*|-2*}}","temperature":"15/8"}
{"grid":"#.#.#.|..#...|#....#|##...#|#..###","canonical":"{{5/2*|2*}|{-1*|-2*}}","temperature":"15/8"}
{"grid":"..#.#.|..#...|#....#|##...#|#..###","canonical":"{{3*|1*}|{-1/2*|-3*}}","temperature":"15/8"}
{"grid":"..#.#.|.##...|.....#|##...#|#..###","canonical":"{2*|-7/4*}","temperature":"15/8"}
{"grid":"###.#.|###...|##...#|.#...#|...###","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"###.#.|.##...|.#...#|.#...#|...###","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":".##.#.|..#...|#....#|.#...#|...###","canonical":"{{15/4*|2}|{0|-3/2*}}","temperature":"29/16"}
{"grid":"#.#.#.|..#...|#....#|.#...#|...###","canonical":"{{11/4*|2}|{-1|-3/2*}}","temperature":"29/16"}
{"grid":"###.#.|..#...|.....#|.#...#|...###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#.#.#.|..#...|.....#|.#...#|...###","canonical":"{{15/4*|2*}|{0|-3/2}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|.....#|####..","canonical":"{{1|1/2}|-3*}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|.##...|.##.#.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|..#...|.##.#.","canonical":"{{7/2*|2*}|{*|-2*}}","temperature":"15/8"}
{"grid":"...###|.#...#|#....#|..#...|.##.#.","canonical":"{{15/4*|2}|{0|-3/2*}}","temperature":"29/16"}
{"grid":"##.###|.#...#|.....#|..#...|.##.#.","canonical":"{{5*|11/4*}|{3/2|-1}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|..#...|#.#.#.","canonical":"{{5/2*|2*}|{-1*|-2*}}","temperature":"15/8"}
{"grid":"...###|.#...#|#....#|..#...|#.#.#.","canonical":"{{11/4*|2}|{-1|-3/2*}}","temperature":"29/16"}
{"grid":"##.###|.#...#|.....#|..#...|#.#.#.","canonical":"{{4*|11/4*}|{1/2|-1}}","temperature":"29/16"}
{"grid":"...###|.#...#|.....#|..#...|#.#.#.","canonical":"{{15/4*|2*}|{0|-3/2}}","temperature":"29/16"}
{"grid":"####..|.....#|##....|#...##|#.#.##","canonical":"{{1|1/2}|-3*}","temperature":"15/8"}
{"grid":"#.##..|.....#|##....|#...##|#.#.##","canonical":"{2|-2}","temperature":"2"}
{"grid":"..##..|.....#|##....|#...##|#.#.##","canonical":"{{3*|{1|1/2}}|{-1*|-3*}}","temperature":"31/16"}
{"grid":"#.##..|.....#|.#....|#...##|#.#.##","canonical":"{{3*|2*}|{-1*|-2*}}","temperature":"2"}
{"grid":"..##..|.....#|.#....|#...##|#.#.##","canonical":"{{3*|1*}|{-1*|-3*}}","temperature":"2"}
{"grid":"#..###|##...#|.....#|.##...|..#.#.","canonical":"{2*|-7/4*}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|.##...|..#.#.","canonical":"{11/4|-1*}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#.....|..##.#","canonical":"{2|-2}","temperature":"2"}
{"grid":"##.#.#|##...#|....#.|#.....|..##.#","canonical":"{{3*|2*}|{-1*|-2*}}","temperature":"2"}
{"grid":".#.###|...###|#...##|#...#.|###...","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":".#.#.#|...#..|#....#|#...#.|###...","canonical":"{{11/4*|2}|{-1|-3/2*}}","temperature":"29/16"}
{"grid":".#.##.|...#..|#....#|#...#.|###...","canonical":"{{15/4*|2}|{0|-3/2*}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|..#...|..#.#.","canonical":"{{3*|1*}|{-1/2*|-3*}}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|..#...|..#.#.","canonical":"{{4|7/4*}|{1/2*|-2}}","temperature":"29/16"}
{"grid":".#.###|...##.|#...#.|#...#.|###...","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":".#.###|...#..|#.....|#...#.|###...","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":".#.#.#|...#..|#.....|#...#.|###...","canonical":"{{15/4*|2*}|{0|-3/2}}","temperature":"29/16"}
{"grid":"###.##|#...#.|#.....|...##.|.#.##.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"###..#|#...##|#....#|...#..|.#.##.","canonical":"{{7/2*|2*}|{*|-2*}}","temperature":"15/8"}
{"grid":"###...|#...#.|#....#|...#..|.#.##.","canonical":"{{15/4*|2}|{0|-3/2*}}","temperature":"29/16"}
{"grid":"###.##|#...#.|#.....|...#..|.#.##.","canonical":"{{5*|11/4*}|{3/2|-1}}","temperature":"29/16"}
{"grid":"###..#|#...##|#.....|...##.|.#.#..","canonical":"{2*|-7/4*}","temperature":"15/8"}
{"grid":"###.##|#...#.|#.....|...##.|.#.#..","canonical":"{11/4|-1*}","temperature":"15/8"}
{"grid":"###..#|#...##|#....#|...#..|.#.#..","canonical":"{{3*|1*}|{-1/2*|-3*}}","temperature":"15/8"}
{"grid":"###.##|#...#.|#.....|...#..|.#.#..","canonical":"{{4|7/4*}|{1/2*|-2}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|.....#|#.##..","canonical":"{2|-2}","temperature":"2"}
{"grid":"#.#.##|#...##|.#....|.....#|#.##..","canonical":"{{3*|2*}|{-1*|-2*}}","temperature":"2"}
{"grid":"#.#.##|#...##|##....|.....#|..##..","canonical":"{{3*|{1|1/2}}|{-1*|-3*}}","temperature":"31/16"}
{"grid":"#.#.##|#...##|.#....|.....#|..##..","canonical":"{{3*|1*}|{-1*|-3*}}","temperature":"2"}
{"grid":"##.#.#|##...#|....##|#.....|..##..","canonical":"{{3*|{1|1/2}}|{-1*|-3*}}","temperature":"31/16"}
{"grid":"##.#.#|##...#|....#.|#.....|..##..","canonical":"{{3*|1*}|{-1*|-3*}}","temperature":"2"}


==> anc/out6x6-20.json <==
{"grid":"#.##..|.....#|.#....|#...##|#.####|#..###","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"..##..|.....#|.#....|#...##|#.####|#..###","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"####..|##...#|.#....|....##|#.####|#..###","canonical":"{{1|1/2*}|{-11/4*|-3}}","temperature":"29/16"}
{"grid":".###..|.#...#|.#....|....##|#.####|#..###","canonical":"{{2|3/2*}|{-7/4*|-2}}","temperature":"29/16"}
{"grid":"#.##..|.....#|.#....|....##|#.####|#..###","canonical":"{{3/2|{1|1/2*}}|{-2*|{-11/4*|-3}}}","temperature":"57/32"}
{"grid":"..####|#...##|....##|##...#|####.#|####..","canonical":"{1|-11/4*}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|.##...|..#.#.|#.####","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":"..##.#|#.....|....#.|##...#|####.#|####..","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"..##..|#.....|....#.|##...#|####.#|####..","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|..#...|..#.#.|#.####","canonical":"{{{5*|4*}|11/4}|{{3/2|1/2}|-1*}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|.....#|#.##..|#.####","canonical":"{{5/2|2*}|-3/2*}","temperature":"15/8"}
{"grid":"#.#.##|#...##|.#....|.....#|#.##..|#.####","canonical":"{3|-1}","temperature":"2"}
{"grid":".#.###|...###|#...##|#...##|###...|#####.","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":".#.#.#|...#..|#....#|#...##|###...|#####.","canonical":"{{11/4*|2}|{-1|-3/2*}}","temperature":"29/16"}
{"grid":".#.##.|...#..|#....#|#...##|###...|#####.","canonical":"{{15/4*|2}|{0|-3/2*}}","temperature":"29/16"}
{"grid":".#.###|...#..|#.....|#...##|###...|#####.","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":".#.#.#|...#..|#.....|#...##|###...|#####.","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":".#.##.|...#..|#.....|#...##|###...|#####.","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":"##..##|###...|#...#.|#...#.|...##.|.#.###","canonical":"{{4|15/4*}|{1/2*|0}}","temperature":"29/16"}
{"grid":"###..#|###...|#...#.|#...#.|...##.|.#.###","canonical":"{{6*|15/4*}|{5/2|0}}","temperature":"29/16"}
{"grid":"##...#|###...|#...#.|#...#.|...##.|.#.###","canonical":"{{5|15/4*}|{3/2*|0}}","temperature":"29/16"}
{"grid":"#####.|###...|#...#.|#...#.|...##.|.#.###","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"##..#.|###...|#...#.|#...#.|...##.|.#.###","canonical":"{{4|15/4*}|{1/2*|0}}","temperature":"29/16"}
{"grid":"#####.|###...|#...#.|#...#.|...##.|.#.##.","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":"..####|#...##|....#.|##....|####.#|####..","canonical":"{{1|1/2*}|{-11/4*|-3}}","temperature":"29/16"}
{"grid":"..###.|#...#.|....#.|##....|####.#|####..","canonical":"{{2|3/2*}|{-7/4*|-2}}","temperature":"29/16"}
{"grid":"..##.#|#.....|....#.|##....|####.#|####..","canonical":"{{3/2|{1|1/2*}}|{-2*|{-11/4*|-3}}}","temperature":"57/32"}
{"grid":"#####.|###...|#...##|#...##|...###|.#.###","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"##..#.|###...|#...##|#...##|...###|.#.###","canonical":"{{3|11/4*}|{-1/2*|-1}}","temperature":"29/16"}
{"grid":"....#.|###...|#...##|#...##|...###|.#.###","canonical":"{{2|7/4*}|{-3/2*|-2}}","temperature":"29/16"}
{"grid":"#..##.|..#...|#...##|#...##|...###|.#.###","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"...##.|..#...|#...##|#...##|...###|.#.###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#...#.|..#...|#...##|#...##|...###|.#.###","canonical":"{{{3|11/4*}|2*}|{{-1/2*|-1}|-3/2}}","temperature":"57/32"}
{"grid":"##..##|###...|#...#.|#...##|...###|.#.###","canonical":"{{3|11/4*}|{-1/2*|-1}}","temperature":"29/16"}
{"grid":"....##|###...|#...#.|#...##|...###|.#.###","canonical":"{{2|7/4*}|{-3/2*|-2}}","temperature":"29/16"}
{"grid":"###..#|###...|#...#.|#...##|...###|.#.###","canonical":"{{5*|11/4*}|{3/2|-1}}","temperature":"29/16"}
{"grid":"##...#|###...|#...#.|#...##|...###|.#.###","canonical":"{{4|11/4*}|{1/2*|-1}}","temperature":"29/16"}
{"grid":"#....#|###...|#...#.|#...##|...###|.#.###","canonical":"{{7/2*|7/4*}|{0|-2}}","temperature":"29/16"}
{"grid":".....#|###...|#...#.|#...##|...###|.#.###","canonical":"{{3|7/4*}|{-1/2*|-2}}","temperature":"29/16"}
{"grid":"#####.|###...|#...#.|#...##|...###|.#.###","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"##..#.|###...|#...#.|#...##|...###|.#.###","canonical":"{{3|11/4*}|{-1/2*|-1}}","temperature":"29/16"}
{"grid":"....#.|###...|#...#.|#...##|...###|.#.###","canonical":"{{2|7/4*}|{-3/2*|-2}}","temperature":"29/16"}
{"grid":"#..###|..#...|#...#.|#...##|...###|.#.###","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"...###|..#...|#...#.|#...##|...###|.#.###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#...##|..#...|#...#.|#...##|...###|.#.###","canonical":"{{{3|11/4*}|2*}|{{-1/2*|-1}|-3/2}}","temperature":"57/32"}
{"grid":"#..##.|..#...|#...#.|#...##|...###|.#.###","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"####..|##...#|##....|#...##|#.####|...###","canonical":"{1|-11/4*}","temperature":"15/8"}
{"grid":"#.##..|.....#|.#....|#...##|#.####|...###","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"#####.|###.#.|#...#.|#.....|...##.|.#.##.","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":"####..|##...#|.#....|....##|#.####|...###","canonical":"{{1|1/2*}|{-11/4*|-3}}","temperature":"29/16"}
{"grid":".###..|.#...#|.#....|....##|#.####|...###","canonical":"{{2|3/2*}|{-7/4*|-2}}","temperature":"29/16"}
{"grid":"#..###|..#.##|#...##|#.....|...##.|.#.###","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"...###|..#.##|#...##|#.....|...##.|.#.###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"###...|###.#.|#...##|#.....|...##.|.#.###","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"####..|###...|#...##|#.....|...##.|.#.###","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":"####..|##...#|##....|#...##|#.####|..####","canonical":"{1|-11/4*}","temperature":"15/8"}
{"grid":"#.##..|.....#|.#....|#...##|#.####|..####","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"..##..|.....#|.#....|#...##|#.####|..####","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#..###|..#.##|#...#.|#.....|...##.|.#.###","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"#####.|###.#.|#...#.|#.....|...##.|.#.###","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"####..|###.#.|#...#.|#.....|...##.|.#.###","canonical":"{13/4*|-1/2}","temperature":"15/8"}
{"grid":"####.#|###...|#...#.|#.....|...##.|.#.###","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":"####..|###...|#...#.|#.....|...##.|.#.###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#.##..|.....#|.#....|#...##|###.##|###..#","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"..##..|.....#|.#....|#...##|###.##|###..#","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"####..|##...#|.#....|....##|#.####|..####","canonical":"{{1|1/2*}|{-11/4*|-3}}","temperature":"29/16"}
{"grid":".###..|.#...#|.#....|....##|#.####|..####","canonical":"{{2|3/2*}|{-7/4*|-2}}","temperature":"29/16"}
{"grid":"#.##..|.....#|.#....|....##|#.####|..####","canonical":"{{3/2|{1|1/2*}}|{-2*|{-11/4*|-3}}}","temperature":"57/32"}
{"grid":".#.#.#|...#..|#....#|#...##|..#..#|#.####","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":".#.##.|...#..|#....#|#...##|..#..#|#.####","canonical":"{{7/2|2}|{0|-2}}","temperature":"15/8"}
{"grid":"#####.|###...|#...#.|#...#.|...###|.#.###","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"##..#.|###...|#...#.|#...#.|...###|.#.###","canonical":"{{4|15/4*}|{1/2*|0}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|.....#|..##..|#.####","canonical":"{{3*|{1|1/2}}|{-1*|-3*}}","temperature":"31/16"}
{"grid":"#.#.##|#...##|.#....|.....#|..##..|#.####","canonical":"{{3*|{3/2|1}}|{-1*|{-2*|-5/2}}}","temperature":"15/8"}
{"grid":"#####.|###...|#...#.|#.....|...#.#|.#.###","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":".#.###|...###|#...##|#...#.|###...|#####.","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"..##.#|#.....|....##|##...#|...#.#|#.####","canonical":"{{2|1}|{-2|-5/2}}","temperature":"15/8"}
{"grid":".#.#.#|...#..|#....#|#...#.|###...|#####.","canonical":"{{11/4*|2}|{-1|-3/2*}}","temperature":"29/16"}
{"grid":".#.##.|...#..|#....#|#...#.|###...|#####.","canonical":"{{15/4*|2}|{0|-3/2*}}","temperature":"29/16"}
{"grid":".#.###|...###|#...#.|#...#.|###...|#####.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":".#.###|...##.|#...#.|#...#.|###...|#####.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":".#.##.|...##.|#...#.|#...#.|###...|#####.","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":".#.#..|...##.|#...#.|#...#.|###...|#####.","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":".#.###|...#..|#...#.|#...#.|###...|#####.","canonical":"{13/4*|-1/2}","temperature":"15/8"}
{"grid":".#.#.#|...#..|#...#.|#...#.|###...|#####.","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":".#.##.|...#..|#...#.|#...#.|###...|#####.","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":".#.###|...#.#|#.....|#...#.|###...|#####.","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":".#.#.#|...#.#|#.....|#...#.|###...|#####.","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":".#.###|...#..|#.....|#...#.|###...|#####.","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#..###|..#.##|#...#.|#.....|...###|.#.###","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"...###|..#.##|#...#.|#.....|...###|.#.###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#####.|###.#.|#...#.|#.....|...###|.#.###","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"####..|###...|#...#.|#.....|...###|.#.###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"###.#.|###...|.....#|.#...#|.#.###|.#####","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"###.#.|.##...|.....#|.#...#|.#.###|.#####","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":".##.#.|.##...|.....#|.#...#|.#.###|.#####","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":"..#.#.|.##...|.....#|.#...#|.#.###|.#####","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":".##.#.|..#...|.....#|.#...#|.#.###|.#####","canonical":"{{6*|15/4*}|{5/2|0}}","temperature":"29/16"}
{"grid":"#.#.#.|..#...|.....#|.#...#|.#.###|.#####","canonical":"{{5*|15/4*}|{3/2|0}}","temperature":"29/16"}
{"grid":"####..|##...#|##....|....##|..####|#..###","canonical":"{{1|-3/2}|{-11/4*|-5*}}","temperature":"29/16"}
{"grid":"####..|##...#|.#....|....##|..####|#..###","canonical":"{{1|-1/2*}|{-11/4*|-4}}","temperature":"29/16"}
{"grid":"####..|.#...#|.#....|....##|..####|#..###","canonical":"{{2|0}|{-7/4*|-7/2*}}","temperature":"29/16"}
{"grid":".###..|.#...#|.#....|....##|..####|#..###","canonical":"{{2|1/2*}|{-7/4*|-3}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|###...|....#.|.#.###","canonical":"{{2|1}|{-2|-5/2}}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|.##...|....#.|.#.###","canonical":"{{2|1}|{-2|-5/2}}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#.....|..###.|#####.","canonical":"{{2|7/4}|{-3/2|-2}}","temperature":"29/16"}
{"grid":"..##.#|#.....|....#.|##...#|##.###|##..##","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"..##..|#.....|....#.|##...#|##.###|##..##","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#.####|..#..#|#...##|#....#|...#..|.#.##.","canonical":"{{7/2|2}|{0|-2}}","temperature":"15/8"}
{"grid":"#####.|###...|#...##|#....#|...#..|.#.##.","canonical":"{{15/4*|2}|{0|-3/2*}}","temperature":"29/16"}
{"grid":".#####|.##.#.|.##...|.....#|.#...#|.#.###","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":".#####|..#.#.|.##...|.....#|.#...#|.#.###","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"#####.|###...|#...#.|#....#|...#..|.#.##.","canonical":"{{15/4*|2}|{0|-3/2*}}","temperature":"29/16"}
{"grid":"#####.|###...|#...#.|#...#.|...#..|.#.##.","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#...##|..#.##|###...","canonical":"{{2|3/2}|{-7/4|-2}}","temperature":"29/16"}
{"grid":"#####.|###...|#...##|#.....|...#..|.#.##.","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":"#####.|###.#.|#...#.|#.....|...#..|.#.##.","canonical":"{{6*|15/4*}|{5/2|0}}","temperature":"29/16"}
{"grid":"###.#.|.##...|.....#|.#...#|...###|#.####","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":"###...|#...#.|#...#.|...##.|.#.##.|#####.","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":"###.##|#...##|#.....|...##.|.#.##.|#####.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"###.##|#...#.|#.....|...##.|.#.##.|#####.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"###.#.|#...#.|#.....|...##.|.#.##.|#####.","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":"#.#.##|#...##|##....|.....#|#..#..|#.####","canonical":"{{{3|2}|{1|1/2}}|{-1v,{-1/2|-3/2}|-3*}}","temperature":"29/16"}
{"grid":"##.#.#|##...#|....##|#.....|..##.#|####.#","canonical":"{{5/2|2*}|-3/2*}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....#.|#.....|..##.#|####.#","canonical":"{3|-1}","temperature":"2"}
{"grid":"#.#.##|#...##|##....|.....#|.###..|...###","canonical":"{{1|1/2}|{-11/4|-3}}","temperature":"29/16"}
{"grid":"###.#.|###...|##...#|##...#|...###|.#####","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":".##.#.|..#...|#....#|##...#|...###|.#####","canonical":"{{15/4*|2}|{0|-3/2*}}","temperature":"29/16"}
{"grid":"#.#.#.|..#...|#....#|##...#|...###|.#####","canonical":"{{11/4*|2}|{-1|-3/2*}}","temperature":"29/16"}
{"grid":"###.#.|..#...|.....#|##...#|...###|.#####","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":".##.#.|..#...|.....#|##...#|...###|.#####","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":"#.#.#.|..#...|.....#|##...#|...###|.#####","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":"...###|.#...#|.#...#|.##...|.##.#.|.#####","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":"###.#.|###...|##...#|.#...#|...###|.#####","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"###.#.|###...|.#...#|.#...#|...###|.#####","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"###.#.|.##...|.#...#|.#...#|...###|.#####","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":".##.#.|.##...|.#...#|.#...#|...###|.#####","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":"..#.#.|.##...|.#...#|.#...#|...###|.#####","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"###.#.|..#...|.#...#|.#...#|...###|.#####","canonical":"{13/4*|-1/2}","temperature":"15/8"}
{"grid":".##.#.|..#...|.#...#|.#...#|...###|.#####","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"#.#.#.|..#...|.#...#|.#...#|...###|.#####","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"##.###|##...#|.....#|.##...|.##.#.|.#####","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|.##...|.##.#.|.#####","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":".#.###|.#...#|.....#|.##...|.##.#.|.#####","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":".##.#.|..#...|#....#|.#...#|...###|.#####","canonical":"{{15/4*|2}|{0|-3/2*}}","temperature":"29/16"}
{"grid":"#.#.#.|..#...|#....#|.#...#|...###|.#####","canonical":"{{11/4*|2}|{-1|-3/2*}}","temperature":"29/16"}
{"grid":"###.#.|#.#...|.....#|.#...#|...###|.#####","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":"#.#.#.|#.#...|.....#|.#...#|...###|.#####","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"###.#.|..#...|.....#|.#...#|...###|.#####","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"..##.#|#.....|....#.|##...#|##.###|#..###","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"..##..|#.....|....#.|##...#|##.###|#..###","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"...###|.#...#|.#...#|.##...|..#.#.|.#####","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"##.###|##...#|.....#|.##...|..#.#.|.#####","canonical":"{11/4|-1*}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|.##...|..#.#.|.#####","canonical":"{11/4|-1*}","temperature":"15/8"}
{"grid":".#.###|.#...#|.....#|.##...|..#.#.|.#####","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|..#...|..#.#.|.#####","canonical":"{{3*|2,{5/2*|1}}|{-1/2*|-2}}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#....#|..##..|#####.","canonical":"{{3*|1^}|{-1*|{-2|-3}}}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|..#...|..#.#.|.#####","canonical":"{{4|11/4}|{1/2*|-1*}}","temperature":"29/16"}
{"grid":"#####.|###...|#...#.|#...#.|...#..|.#.###","canonical":"{13/4*|-1/2}","temperature":"15/8"}
{"grid":"#####.|.#.##.|...##.|#.....|#...#.|###.#.","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":"#####.|.#.#..|...##.|#.....|#...#.|###.#.","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"#####.|###...|#...##|#.....|...#..|.#.###","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":"#####.|###...|#...#.|#.....|...#..|.#.###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....#.|#.....|..##.#|####..","canonical":"{2^*|{-2,{-7/4|-2}|-2}}","temperature":"2"}
{"grid":"###.#.|.##...|.....#|.#...#|.#.###|..####","canonical":"{13/4*|-1/2}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#.....|..##..|#####.","canonical":"{{3*|{1|1/2}}|{-1*|-3*}}","temperature":"31/16"}
{"grid":"##.#.#|##...#|....#.|#.....|..##..|#####.","canonical":"{{4*|{3/2|1}}|{*|{-2*|-5/2}}}","temperature":"15/8"}
{"grid":".#.###|...##.|#.....|#...##|..#.##|...###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"...###|.#...#|##...#|#.#...|#...#.|##.###","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":".#.###|...###|#.....|#...#.|..#.##|...###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"###.#.|.##...|.....#|##...#|.#.###|...###","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"...###|.#...#|##...#|..#...|#...#.|##.###","canonical":"{{11/4|7/4,7/4*}|{-1*,{*|-3/2}|-2}}","temperature":"15/8"}
{"grid":"#.#.##|#...##|##....|##...#|##.#..|...###","canonical":"{{2|3/2}|{-7/4|-2}}","temperature":"29/16"}
{"grid":"##.###|##...#|.....#|.##...|.##.#.|...###","canonical":"{5/2*|-9/8}","temperature":"29/16"}
{"grid":"#..###|##...#|.....#|.##...|.##.#.|...###","canonical":"{7/4*|-2*}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|.##...|.##.#.|...###","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|..#...|.##.#.|...###","canonical":"{{5/2*|5/4}|{-1*|-5/2*}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|..#...|#.#.#.|...###","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":"##.###|##...#|.....#|.##...|..#.#.|...###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"###..#|#...##|#....#|...#..|.#.#.#|####..","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":"###.##|#...#.|#.....|...#..|.#.#.#|####..","canonical":"{{4|11/4}|{1/2*|-1*}}","temperature":"29/16"}
{"grid":".#.###|...###|#.....|#...#.|###.#.|#####.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":".#.###|...##.|#.....|#...#.|###.#.|#####.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":".#.##.|...##.|#.....|#...#.|###.#.|#####.","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":".#.#..|...##.|#.....|#...#.|###.#.|#####.","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":".#.#.#|...#..|#.....|#...#.|###.#.|#####.","canonical":"{{5*|15/4*}|{3/2|0}}","temperature":"29/16"}
{"grid":".#.##.|...#..|#.....|#...#.|###.#.|#####.","canonical":"{{6*|15/4*}|{5/2|0}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|.#...#|.#.#..|...###","canonical":"{{3|11/4}|{-1/2|-1}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|.##...|....#.|##.###","canonical":"{{2|1}|{-2|-5/2}}","temperature":"15/8"}
{"grid":"###...|#...#.|#...#.|...##.|.#.#..|#####.","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"###.##|#...##|#.....|...##.|.#.#..|#####.","canonical":"{11/4|-1*}","temperature":"15/8"}
{"grid":"###.##|#...#.|#.....|...##.|.#.#..|#####.","canonical":"{11/4|-1*}","temperature":"15/8"}
{"grid":"###.#.|#...#.|#.....|...##.|.#.#..|#####.","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"#.#.##|#...##|##....|.....#|.###..|.#####","canonical":"{{2|7/4}|{-3/2|-2}}","temperature":"29/16"}
{"grid":"###..#|#...##|#....#|...#..|.#.#..|#####.","canonical":"{{3*|2,{5/2*|1}}|{-1/2*|-2}}","temperature":"15/8"}
{"grid":"###.##|#...#.|#.....|...#..|.#.#..|#####.","canonical":"{{4|11/4}|{1/2*|-1*}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|..#...|#.#.#.|#..###","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|..#...|#.#.#.|#..###","canonical":"{{4|11/4}|{1/2*|-1*}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|###...|.#..#.|...###","canonical":"{{2|1/2*}|{-2|-3*}}","temperature":"15/8"}
{"grid":".#.###|...###|#...##|#...##|###...|....#.","canonical":"{{2|7/4*}|{-3/2*|-2}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|.##...|.#..#.|...###","canonical":"{{5/2*|1*}|{-5/4|-5/2*}}","temperature":"29/16"}
{"grid":"##.###|.#...#|.....#|.##...|..#.#.|#..###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":".#####|...###|##...#|##...#|###...|###.#.","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":".#..##|...###|##...#|##...#|###...|###.#.","canonical":"{{3|11/4*}|{-1/2*|-1}}","temperature":"29/16"}
{"grid":".#....|...###|##...#|##...#|###...|###.#.","canonical":"{{2|7/4*}|{-3/2*|-2}}","temperature":"29/16"}
{"grid":".##..#|...#..|##...#|##...#|###...|###.#.","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":".#...#|...#..|##...#|##...#|###...|###.#.","canonical":"{{{3|11/4*}|2*}|{{-1/2*|-1}|-3/2}}","temperature":"57/32"}
{"grid":".##...|...#..|##...#|##...#|###...|###.#.","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":".#####|...###|.#...#|##...#|###...|###.#.","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"#..###|...###|.#...#|##...#|###...|###.#.","canonical":"{{5*|11/4*}|{3/2|-1}}","temperature":"29/16"}
{"grid":"##..##|...###|.#...#|##...#|###...|###.#.","canonical":"{{3|11/4*}|{-1/2*|-1}}","temperature":"29/16"}
{"grid":".#..##|...###|.#...#|##...#|###...|###.#.","canonical":"{{3|11/4*}|{-1/2*|-1}}","temperature":"29/16"}
{"grid":"#...##|...###|.#...#|##...#|###...|###.#.","canonical":"{{4|11/4*}|{1/2*|-1}}","temperature":"29/16"}
{"grid":"#....#|...###|.#...#|##...#|###...|###.#.","canonical":"{{7/2*|7/4*}|{0|-2}}","temperature":"29/16"}
{"grid":"##....|...###|.#...#|##...#|###...|###.#.","canonical":"{{2|7/4*}|{-3/2*|-2}}","temperature":"29/16"}
{"grid":".#....|...###|.#...#|##...#|###...|###.#.","canonical":"{{2|7/4*}|{-3/2*|-2}}","temperature":"29/16"}
{"grid":"#.....|...###|.#...#|##...#|###...|###.#.","canonical":"{{3|7/4*}|{-1/2*|-2}}","temperature":"29/16"}
{"grid":"###..#|...#..|.#...#|##...#|###...|###.#.","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":".##..#|...#..|.#...#|##...#|###...|###.#.","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"##...#|...#..|.#...#|##...#|###...|###.#.","canonical":"{{{3|11/4*}|2*}|{{-1/2*|-1}|-3/2}}","temperature":"57/32"}
{"grid":"###...|...#..|.#...#|##...#|###...|###.#.","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":".#.###|...###|#...##|#...##|###...|##..#.","canonical":"{{3|11/4*}|{-1/2*|-1}}","temperature":"29/16"}
{"grid":".#####|...###|.#...#|.#...#|###...|###.#.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":".#..##|...###|.#...#|.#...#|###...|###.#.","canonical":"{{4|15/4*}|{1/2*|0}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|##...#|#..#..|...###","canonical":"{{3*|1*}|{{-1/2|-1}|-3*}}","temperature":"31/16"}
{"grid":".#####|.#.###|.#...#|.....#|###...|###.#.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"..####|...###|.#...#|.....#|###...|###.#.","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"###..#|##.#..|.#...#|.....#|###...|###.#.","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"###...|##.#..|.#...#|.....#|###...|###.#.","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|###...|#...#.|...###","canonical":"{{2|1/2*}|{-2,{-1|-5/2*}|-3*}}","temperature":"15/8"}
{"grid":"#.#.##|#...##|##....|#....#|..##..|.#####","canonical":"{{3*|1^}|{-1*|{-2|-3}}}","temperature":"15/8"}
{"grid":"#.#.##|#...##|##....|.....#|..##..|.#####","canonical":"{{3*|{1|1/2}}|{-1*|-3*}}","temperature":"31/16"}
{"grid":"#.#.##|#...##|.#....|.....#|..##..|.#####","canonical":"{{4*|{3/2|1}}|{*|{-2*|-5/2}}}","temperature":"15/8"}
{"grid":".#.###|...###|#...##|#...#.|###...|....#.","canonical":"{{2|7/4*}|{-3/2*|-2}}","temperature":"29/16"}
{"grid":"###.#.|###...|##...#|.#...#|...###|#..###","canonical":"{{5*|11/4*}|{3/2|-1}}","temperature":"29/16"}
{"grid":"###.#.|.##...|.#...#|.#...#|...###|#..###","canonical":"{{6*|15/4*}|{5/2|0}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|##...#|...#..|...###","canonical":"{{4*|3/2*}|{{1/2|0}|-5/2*}}","temperature":"31/16"}
{"grid":"###.#.|###...|##...#|.#...#|...###|##..##","canonical":"{{3|11/4*}|{-1/2*|-1}}","temperature":"29/16"}
{"grid":"###.#.|.##...|.#...#|.#...#|...###|##..##","canonical":"{{4|15/4*}|{1/2*|0}}","temperature":"29/16"}
{"grid":".#.###|...###|#...##|#...#.|###...|##..#.","canonical":"{{3|11/4*}|{-1/2*|-1}}","temperature":"29/16"}
{"grid":".#.###|...###|#...#.|#...#.|###...|##..#.","canonical":"{{4|15/4*}|{1/2*|0}}","temperature":"29/16"}
{"grid":".#.###|...##.|#...#.|#...#.|###...|##..#.","canonical":"{{4|15/4*}|{1/2*|0}}","temperature":"29/16"}
{"grid":"...###|.#...#|##...#|#.#...|#...#.|#..###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#####.|.#.##.|...##.|#.....|#...##|###.##","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"###...|.#.##.|...##.|#.....|#...##|###.##","canonical":"{5/2*|-9/8}","temperature":"29/16"}
{"grid":"#####.|.#.#..|...##.|#.....|#...##|###.##","canonical":"{11/4|-1*}","temperature":"15/8"}
{"grid":"####..|.#.#..|...##.|#.....|#...##|###.##","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"###...|.#.#..|...##.|#.....|#...##|###.##","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#.#.##|#...##|.#....|.....#|#.##..|#..###","canonical":"{2^*|{-2,{-7/4|-2}|-2}}","temperature":"2"}
{"grid":"###.#.|.##...|.....#|##...#|...###|..####","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":"###.#.|###...|.....#|.#...#|...###|..####","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"###.#.|.##...|.....#|.#...#|...###|..####","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#.#.##|#...##|##....|.....#|#..#..|##.###","canonical":"{{3*|{1|1/2}}|{{-1/2|-1}|-3*}}","temperature":"15/8"}
{"grid":"#.#.##|#...##|.#....|.....#|#..#..|##.###","canonical":"{{4*|{3/2|1}}|{{1/2|0}|{-2*|-5/2}}}","temperature":"29/16"}
{"grid":"###..#|####.#|##....|....#.|#...#.|..###.","canonical":"{{2|3/2*}|{-7/4*|-2}}","temperature":"29/16"}
{"grid":"####..|####.#|##....|....#.|#...#.|..###.","canonical":"{{2|3/2*}|{-7/4*|-2}}","temperature":"29/16"}
{"grid":"###...|####.#|##....|....#.|#...#.|..###.","canonical":"{{2|3/2*}|{-7/4*|-2}}","temperature":"29/16"}
{"grid":"###..#|####..|##....|....#.|#...#.|..###.","canonical":"{{2|1/2*}|{-7/4*|-3}}","temperature":"29/16"}
{"grid":"#.##..|.....#|.#....|#...##|###.##|##..##","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"..##..|.....#|.#....|#...##|###.##|##..##","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":".#####|...###|.#...#|.#...#|.##...|###.#.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"#..###|...###|.#...#|.#...#|.##...|###.#.","canonical":"{{6*|15/4*}|{5/2|0}}","temperature":"29/16"}
{"grid":"##..##|...###|.#...#|.#...#|.##...|###.#.","canonical":"{{4|15/4*}|{1/2*|0}}","temperature":"29/16"}
{"grid":".#..##|...###|.#...#|.#...#|.##...|###.#.","canonical":"{{4|15/4*}|{1/2*|0}}","temperature":"29/16"}
{"grid":"#...##|...###|.#...#|.#...#|.##...|###.#.","canonical":"{{5|15/4*}|{3/2*|0}}","temperature":"29/16"}
{"grid":".#####|...###|.#...#|.....#|#.#...|#.#.#.","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"...###|.#.###|##...#|.....#|.##...|###.#.","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"..####|...###|##...#|.....#|.##...|###.#.","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":"###..#|##.#..|##...#|.....#|.##...|###.#.","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"###...|##.#..|##...#|.....#|.##...|###.#.","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":".#####|.#.###|.#...#|.....#|.##...|###.#.","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"..####|.#.###|.#...#|.....#|.##...|###.#.","canonical":"{13/4*|-1/2}","temperature":"15/8"}
{"grid":"#.####|...###|.#...#|.....#|.##...|###.#.","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":"..####|...###|.#...#|.....#|.##...|###.#.","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"###..#|##.#..|.#...#|.....#|.##...|###.#.","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"..##.#|#.....|....#.|##...#|##.###|#...##","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":".#.###|...##.|#.....|#...##|..#.##|#..###","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"#.#.##|#...##|##....|.....#|..##..|#..###","canonical":"{{2*|{0|-1/2}}|{{-7/4|-2}|-4*}}","temperature":"61/32"}
{"grid":".#####|.##.#.|.##...|.....#|##...#|##.###","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"...###|.##.#.|.##...|.....#|##...#|##.###","canonical":"{5/2*|-9/8}","temperature":"29/16"}
{"grid":".#####|..#.#.|.##...|.....#|##...#|##.###","canonical":"{11/4|-1*}","temperature":"15/8"}
{"grid":"..####|..#.#.|.##...|.....#|##...#|##.###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"...###|..#.#.|.##...|.....#|##...#|##.###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#.#.##|#...##|##....|##...#|...#..|##.###","canonical":"{3/2*|{-2*|-5/2}}","temperature":"15/8"}
{"grid":".#####|...###|.#...#|.#...#|..#...|#.#.#.","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":".#####|...###|##...#|#....#|..#...|#.#.#.","canonical":"{{11/4*|2}|{-1|-3/2*}}","temperature":"29/16"}
{"grid":"####.#|#..#..|##...#|#....#|..#...|#.#.#.","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":".#####|...###|.#...#|#....#|..#...|#.#.#.","canonical":"{{11/4*|2}|{-1|-3/2*}}","temperature":"29/16"}
{"grid":".#.###|...###|#...##|#...#.|..#...|...###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#.#.##|#...##|.#....|.#...#|...#..|##.###","canonical":"{11/4*|{{-1/2|-1}|-5/4}}","temperature":"15/8"}
{"grid":".#####|...###|##...#|.....#|..#...|#.#.#.","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":".#####|.#.###|.#...#|.....#|..#...|#.#.#.","canonical":"{{5*|15/4*}|{3/2|0}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|#....#|...#..|##.###","canonical":"{{3*|1^,{3/2|1/2}}|{{-1/2|-1}|{-2|-3}}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|.....#|...#..|##.###","canonical":"{{4*|{3/2|1}}|{{1/2|0}|{-2*|-5/2}}}","temperature":"29/16"}
{"grid":"##.#.#|##...#|....##|#...##|..#...|##..#.","canonical":"{{2|2,{2|7/4}}|-2v*}","temperature":"2"}
{"grid":".#.###|...###|#.....|#...#.|..#.##|#..###","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":".#.###|...##.|#.....|#...#.|..#.##|#..###","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":".#.###|...###|#...##|#...##|..#...|#..##.","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":".#####|...###|.#...#|.....#|#.#...|###.#.","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":".#.###|...###|#...##|#...#.|..#...|#..##.","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":".#.###|...###|#...##|#...##|..#...|#...#.","canonical":"{{{3|11/4*}|2*}|{{-1/2*|-1}|-3/2}}","temperature":"57/32"}
{"grid":".#####|...###|.#...#|.#...#|..#...|###.#.","canonical":"{13/4*|-1/2}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|.##...|.##.#.|..####","canonical":"{13/4*|-1/2}","temperature":"15/8"}
{"grid":".#####|...###|.#...#|.#...#|.##...|.##.#.","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|..#...|.##.#.|..####","canonical":"{{3*|2}|{-1/2*|-2}}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|..#...|.##.#.|..####","canonical":"{{9/2*|11/4}|{1|-1*}}","temperature":"29/16"}
{"grid":".#####|...###|##...#|.....#|..#...|###.#.","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":".#####|...###|.#...#|.....#|..#...|###.#.","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":".#####|.#.###|.#...#|.....#|.##...|.##.#.","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":".#####|.##.#.|.##...|.....#|.#...#|##.###","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"..####|.##.#.|.##...|.....#|.#...#|##.###","canonical":"{13/4*|-1/2}","temperature":"15/8"}
{"grid":"...###|.##.#.|.##...|.....#|.#...#|##.###","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":".#####|..#.#.|.##...|.....#|.#...#|##.###","canonical":"{11/4|-1*}","temperature":"15/8"}
{"grid":"#.####|..#.#.|.##...|.....#|.#...#|##.###","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":"..####|..#.#.|.##...|.....#|.#...#|##.###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#..###|..#.#.|.##...|.....#|.#...#|##.###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"..####|.##.#.|..#...|.....#|.#...#|##.###","canonical":"{{9/2*|11/4}|{1|-1*}}","temperature":"29/16"}
{"grid":"..####|#.#.#.|..#...|.....#|.#...#|##.###","canonical":"{{4|11/4}|{1/2*|-1*}}","temperature":"29/16"}
{"grid":"#..###|#.#.#.|..#...|.....#|.#...#|##.###","canonical":"{{4|11/4}|{1/2*|-1*}}","temperature":"29/16"}
{"grid":".#####|..#.#.|..#...|.....#|.#...#|##.###","canonical":"{{4|11/4}|{1/2*|-1*}}","temperature":"29/16"}
{"grid":"#.####|..#.#.|..#...|.....#|.#...#|##.###","canonical":"{{{5*|4*}|11/4}|{{3/2|1/2}|-1*}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|.....#|#..#..|#..###","canonical":"{{{5/2|2*}|{0|-1/2}}|{{-1|-3/2}|-4*}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|..#...|#.#.#.|..####","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|..#...|#.#.#.|..####","canonical":"{{4|11/4}|{1/2*|-1*}}","temperature":"29/16"}
{"grid":"..####|#...##|....##|##...#|####.#|###...","canonical":"{1|-11/4*}","temperature":"15/8"}
{"grid":"##.###|#...#.|#.#...|##...#|.#...#|...###","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":"#..###|#...#.|#.#...|##...#|.#...#|...###","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"##.###|#...#.|..#...|##...#|.#...#|...###","canonical":"{{11/4|7/4,7/4*}|{-1*,{*|-3/2}|-2}}","temperature":"15/8"}
{"grid":"..##.#|#.....|....#.|##...#|####.#|###...","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":".#####|.##.#.|.##...|.#...#|.#...#|...###","canonical":"{19/4*|1}","temperature":"15/8"}
{"grid":".#####|..#.#.|.##...|.#...#|.#...#|...###","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"....##|###.##|###...|#....#|##...#|#..###","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":".....#|###.##|###...|#....#|##...#|#..###","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"......|###.##|###...|#....#|##...#|#..###","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":".....#|.##.##|###...|#....#|##...#|#..###","canonical":"{1/2|-13/4*}","temperature":"15/8"}
{"grid":"....##|#.#.##|###...|#....#|##...#|#..###","canonical":"{1*|-11/4}","temperature":"15/8"}
{"grid":".....#|#.#.##|###...|#....#|##...#|#..###","canonical":"{1*|-11/4}","temperature":"15/8"}
{"grid":"......|#.#.##|###...|#....#|##...#|#..###","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"....##|..#.##|###...|#....#|##...#|#..###","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#....#|..#.##|###...|#....#|##...#|#..###","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":".....#|..#.##|###...|#....#|##...#|#..###","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":".....#|.#..##|###...|#....#|##...#|#..###","canonical":"{{1*|-1}|{-11/4|-9/2*}}","temperature":"29/16"}
{"grid":".....#|#...##|###...|#....#|##...#|#..###","canonical":"{{1*|-1/2*}|{-11/4|-4}}","temperature":"29/16"}
{"grid":".#...#|....##|###...|#....#|##...#|#..###","canonical":"{{1*|-1/2*}|{-11/4|-4}}","temperature":"29/16"}
{"grid":"#....#|....##|###...|#....#|##...#|#..###","canonical":"{{1*|{-1/2|-3/2}}|{-11/4|{-4*|-5*}}}","temperature":"29/16"}
{"grid":"......|#####.|###...|#....#|##...#|#..###","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":"......|#.###.|###...|#....#|##...#|#..###","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"...###|.#..#.|###...|#....#|##...#|#..###","canonical":"{{2|1/2*}|{-2|-3*}}","temperature":"15/8"}
{"grid":"...###|#...#.|###...|#....#|##...#|#..###","canonical":"{{2|1/2*}|{-2,{-1|-5/2*}|-3*}}","temperature":"15/8"}
{"grid":".#.###|....#.|###...|#....#|##...#|#..###","canonical":"{{2|1}|{-2|-5/2}}","temperature":"15/8"}
{"grid":"....##|.##.##|.##...|#....#|##...#|#..###","canonical":"{9/8|-5/2*}","temperature":"29/16"}
{"grid":".....#|.##.##|.##...|#....#|##...#|#..###","canonical":"{1|-11/4*}","temperature":"15/8"}
{"grid":"....##|..#.##|.##...|#....#|##...#|#..###","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#....#|..#.##|.##...|#....#|##...#|#..###","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"##...#|....##|.##...|#....#|##...#|#..###","canonical":"{{1*|-1/2*}|{-11/4|-4}}","temperature":"29/16"}
{"grid":"....##|.##.#.|.##...|#....#|##...#|#..###","canonical":"{2*|-7/4*}","temperature":"15/8"}
{"grid":"...###|.#..#.|.##...|#....#|##...#|#..###","canonical":"{{5/2*|1*}|{-5/4|-5/2*}}","temperature":"29/16"}
{"grid":"##.###|....#.|.##...|#....#|##...#|#..###","canonical":"{{2|1}|{-2|-5/2}}","temperature":"15/8"}
{"grid":".#.###|....#.|.##...|#....#|##...#|#..###","canonical":"{{2|1}|{-2|-5/2}}","temperature":"15/8"}
{"grid":"####..|#..##.|..#...|#....#|##...#|#..###","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":"##.#..|#..##.|..#...|#....#|##...#|#..###","canonical":"{{2|1*,{3/2|*}}|{-7/4,-7/4*|-11/4}}","temperature":"15/8"}
{"grid":"####..|...##.|..#...|#....#|##...#|#..###","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"..####|.##.#.|..#...|#....#|##...#|#..###","canonical":"{{3*|2}|{-1/2*|-2}}","temperature":"15/8"}
{"grid":"...###|.##.#.|..#...|#....#|##...#|#..###","canonical":"{{5/2*|5/4}|{-1*|-5/2*}}","temperature":"29/16"}
{"grid":"..####|#.#.#.|..#...|#....#|##...#|#..###","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":"#..###|#.#.#.|..#...|#....#|##...#|#..###","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":"...###|#.#.#.|..#...|#....#|##...#|#..###","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":".#####|..#.#.|..#...|#....#|##...#|#..###","canonical":"{{3*|2,{5/2*|1}}|{-1/2*|-2}}","temperature":"15/8"}
{"grid":"...###|.##.#.|.##...|.....#|##...#|#..###","canonical":"{7/4*|-2*}","temperature":"15/8"}
{"grid":"..##.#|#.....|....##|##...#|#..#.#|..####","canonical":"{{2|0}|{-2|-7/2}}","temperature":"15/8"}
{"grid":"##.###|##...#|.....#|.##...|..#.#.|..####","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"##.###|.#...#|.....#|.##...|..#.#.|..####","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":".#####|...###|.#...#|.#...#|..#...|.##.#.","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":".#####|...###|##...#|#....#|..#...|.##.#.","canonical":"{{15/4*|2}|{0|-3/2*}}","temperature":"29/16"}
{"grid":"####.#|#..#..|##...#|#....#|..#...|.##.#.","canonical":"{{7/2|2}|{0|-2}}","temperature":"15/8"}
{"grid":".#####|...###|.#...#|#....#|..#...|.##.#.","canonical":"{{15/4*|2}|{0|-3/2*}}","temperature":"29/16"}
{"grid":".#####|...###|##...#|.....#|..#...|.##.#.","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":".#####|.#.###|.#...#|.....#|..#...|.##.#.","canonical":"{{6*|15/4*}|{5/2|0}}","temperature":"29/16"}
{"grid":"......|.#####|...###|#....#|#...##|###..#","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":"##....|##.###|...###|#....#|#...##|###..#","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"#.....|##.###|...###|#....#|#...##|###..#","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"......|##.###|...###|#....#|#...##|###..#","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":"......|.###.#|...###|#....#|#...##|###..#","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"##....|##.#.#|...###|#....#|#...##|###..#","canonical":"{1*|-11/4}","temperature":"15/8"}
{"grid":"#.....|##.#.#|...###|#....#|#...##|###..#","canonical":"{1*|-11/4}","temperature":"15/8"}
{"grid":"......|##.#.#|...###|#....#|#...##|###..#","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"#.....|##...#|...###|#....#|#...##|###..#","canonical":"{{1*|-1/2*}|{-11/4|-4}}","temperature":"29/16"}
{"grid":"###...|.#...#|...###|#....#|#...##|###..#","canonical":"{{2|1/2*}|{-2,{-1|-5/2*}|-3*}}","temperature":"15/8"}
{"grid":"#.....|##.##.|...###|#....#|#...##|###..#","canonical":"{1/2|-13/4*}","temperature":"15/8"}
{"grid":"#.....|##..#.|...###|#....#|#...##|###..#","canonical":"{{1*|-1}|{-11/4|-9/2*}}","temperature":"29/16"}
{"grid":"###...|.#..#.|...###|#....#|#...##|###..#","canonical":"{{2|1/2*}|{-2|-3*}}","temperature":"15/8"}
{"grid":"#....#|##.#..|...###|#....#|#...##|###..#","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":"##....|##.#..|...###|#....#|#...##|###..#","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#.....|##.#..|...###|#....#|#...##|###..#","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#....#|##....|...###|#....#|#...##|###..#","canonical":"{{1*|{-1/2|-3/2}}|{-11/4|{-4*|-5*}}}","temperature":"29/16"}
{"grid":"#...#.|##....|...###|#....#|#...##|###..#","canonical":"{{1*|-1/2*}|{-11/4|-4}}","temperature":"29/16"}
{"grid":"###.#.|.#....|...###|#....#|#...##|###..#","canonical":"{{2|1}|{-2|-5/2}}","temperature":"15/8"}
{"grid":"##....|##.##.|...##.|#....#|#...##|###..#","canonical":"{9/8|-5/2*}","temperature":"29/16"}
{"grid":"#.....|##.##.|...##.|#....#|#...##|###..#","canonical":"{1|-11/4*}","temperature":"15/8"}
{"grid":"##....|.#.##.|...##.|#....#|#...##|###..#","canonical":"{2*|-7/4*}","temperature":"15/8"}
{"grid":"###...|.#..#.|...##.|#....#|#...##|###..#","canonical":"{{5/2*|1*}|{-5/4|-5/2*}}","temperature":"29/16"}
{"grid":"#....#|##.#..|...##.|#....#|#...##|###..#","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"##....|##.#..|...##.|#....#|#...##|###..#","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#...##|##....|...##.|#....#|#...##|###..#","canonical":"{{1*|-1/2*}|{-11/4|-4}}","temperature":"29/16"}
{"grid":"###.##|.#....|...##.|#....#|#...##|###..#","canonical":"{{2|1}|{-2|-5/2}}","temperature":"15/8"}
{"grid":"###.#.|.#....|...##.|#....#|#...##|###..#","canonical":"{{2|1}|{-2|-5/2}}","temperature":"15/8"}
{"grid":"###..#|.#.#.#|...#..|#....#|#...##|###..#","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":"####..|.#.#.#|...#..|#....#|#...##|###..#","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":"###...|.#.#.#|...#..|#....#|#...##|###..#","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":"..####|.##..#|...#..|#....#|#...##|###..#","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":"..#.##|.##..#|...#..|#....#|#...##|###..#","canonical":"{{2|1*,{3/2|*}}|{-7/4,-7/4*|-11/4}}","temperature":"15/8"}
{"grid":"####..|.#.##.|...#..|#....#|#...##|###..#","canonical":"{{3*|2}|{-1/2*|-2}}","temperature":"15/8"}
{"grid":"###...|.#.##.|...#..|#....#|#...##|###..#","canonical":"{{5/2*|5/4}|{-1*|-5/2*}}","temperature":"29/16"}
{"grid":"#####.|.#.#..|...#..|#....#|#...##|###..#","canonical":"{{3*|2,{5/2*|1}}|{-1/2*|-2}}","temperature":"15/8"}
{"grid":"..####|.##...|...#..|#....#|#...##|###..#","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"###..#|#...##|#....#|...###|##....|#...#.","canonical":"{{1*|-1/2*}|{-11/4|-4}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|##...#|...#..|#..###","canonical":"{{3*|1*}|{{-1/2|-1}|-3*}}","temperature":"31/16"}
{"grid":"#.#.##|#...##|##....|.#...#|...#..|#..###","canonical":"{{4*|{2|7/4}}|{{1/2|0}|-2*}}","temperature":"61/32"}
{"grid":"###..#|####..|##....|....#.|#...#.|..####","canonical":"{{2|0}|{-7/4*|-7/2*}}","temperature":"29/16"}
{"grid":"#.##..|.....#|##....|#...##|#.#..#|####..","canonical":"{{2|0}|{-2|-7/2}}","temperature":"15/8"}
{"grid":"..####|#...##|....#.|##....|####.#|###...","canonical":"{{1|1/2*}|{-11/4*|-3}}","temperature":"29/16"}
{"grid":"..###.|#...#.|....#.|##....|####.#|###...","canonical":"{{2|3/2*}|{-7/4*|-2}}","temperature":"29/16"}
{"grid":".#####|...###|.#...#|.#...#|.##...|..#.#.","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":".#####|.#.###|.#...#|.....#|.##...|..#.#.","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"###...|.#.##.|...##.|#.....|#...##|###..#","canonical":"{7/4*|-2*}","temperature":"15/8"}
{"grid":"##....|##.###|##...#|....##|#...##|..####","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"#.....|##.###|##...#|....##|#...##|..####","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"......|##.###|##...#|....##|#...##|..####","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":"......|.#.###|##...#|....##|#...##|..####","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"......|#..###|##...#|....##|#...##|..####","canonical":"{{0|-5/2}|{-15/4*|-6*}}","temperature":"29/16"}
{"grid":"#.....|...###|##...#|....##|#...##|..####","canonical":"{{0|-3/2}|{-15/4*|-5*}}","temperature":"29/16"}
{"grid":"####..|####.#|##...#|....##|#...##|..####","canonical":"{1|-11/4*}","temperature":"15/8"}
{"grid":"###...|####.#|##...#|....##|#...##|..####","canonical":"{1|-11/4*}","temperature":"15/8"}
{"grid":"##....|####.#|##...#|....##|#...##|..####","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"#.....|####.#|##...#|....##|#...##|..####","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"......|####.#|##...#|....##|#...##|..####","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":"......|.###.#|##...#|....##|#...##|..####","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"#.....|#.##.#|##...#|....##|#...##|..####","canonical":"{1/2|-13/4*}","temperature":"15/8"}
{"grid":"......|#.##.#|##...#|....##|#...##|..####","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"#.....|..##.#|##...#|....##|#...##|..####","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"..##..|#..#.#|##...#|....##|#...##|..####","canonical":"{{3/2*|0}|{-2|-15/4*}}","temperature":"29/16"}
{"grid":"#..#..|#..#.#|##...#|....##|#...##|..####","canonical":"{{2|0}|{-3/2*|-15/4*}}","temperature":"29/16"}
{"grid":"...#..|#..#.#|##...#|....##|#...##|..####","canonical":"{{2|0}|{-3/2*|-15/4*}}","temperature":"29/16"}
{"grid":"..#...|#..#.#|##...#|....##|#...##|..####","canonical":"{{3/2*|0}|{-2|-15/4*}}","temperature":"29/16"}
{"grid":"##....|#..#.#|##...#|....##|#...##|..####","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#.....|#..#.#|##...#|....##|#...##|..####","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#.##..|...#.#|##...#|....##|#...##|..####","canonical":"{{3/2*|1}|{-2|-11/4*}}","temperature":"29/16"}
{"grid":"#..#..|...#.#|##...#|....##|#...##|..####","canonical":"{{2|0}|{-3/2*|-15/4*}}","temperature":"29/16"}
{"grid":"#.#...|...#.#|##...#|....##|#...##|..####","canonical":"{{3/2*|1}|{-2|-11/4*}}","temperature":"29/16"}
{"grid":"##....|...#.#|##...#|....##|#...##|..####","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"#.....|##.##.|##...#|....##|#...##|..####","canonical":"{1/2|-13/4*}","temperature":"15/8"}
{"grid":"#....#|##.#..|##...#|....##|#...##|..####","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#..#..|##.#..|##...#|....##|#...##|..####","canonical":"{{2|0}|{-3/2*|-15/4*}}","temperature":"29/16"}
{"grid":"##....|##.#..|##...#|....##|#...##|..####","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#.....|##.#..|##...#|....##|#...##|..####","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#..#..|##.##.|##....|....##|#...##|..####","canonical":"{1|-11/4*}","temperature":"15/8"}
{"grid":"###..#|####..|##....|....##|#...##|..####","canonical":"{{1|-3/2}|{-11/4*|-5*}}","temperature":"29/16"}
{"grid":"#....#|####..|##....|....##|#...##|..####","canonical":"{{0|-5/2}|{-15/4*|-6*}}","temperature":"29/16"}
{"grid":"###..#|#...##|#....#|...#..|.##...|..####","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#.#.##|#...##|.#....|.....#|#.##..|..####","canonical":"{2^*|{-2,{-7/4|-2}|-2}}","temperature":"2"}
{"grid":"###..#|#...##|#....#|...#..|.##..#|..####","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#...##|..#..#|####..","canonical":"{{{3|2}|1*}|{-1v|-3*}}","temperature":"15/8"}
{"grid":"###.#.|###...|##...#|.#...#|...###|#...##","canonical":"{{4|11/4*}|{1/2*|-1}}","temperature":"29/16"}
{"grid":"###.#.|.##...|.#...#|.#...#|...###|#...##","canonical":"{{5|15/4*}|{3/2*|0}}","temperature":"29/16"}
{"grid":".#.###|...###|#...##|#...#.|..#...|#..###","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"###..#|####.#|##....|....#.|#...##|..####","canonical":"{{1|1/2*}|{-11/4*|-3}}","temperature":"29/16"}
{"grid":"#....#|####.#|##....|....#.|#...##|..####","canonical":"{{0|-1/2*}|{-15/4*|-4}}","temperature":"29/16"}
{"grid":"####..|####.#|##....|....#.|#...##|..####","canonical":"{{1|1/2*}|{-11/4*|-3}}","temperature":"29/16"}
{"grid":"###...|####.#|##....|....#.|#...##|..####","canonical":"{{1|1/2*}|{-11/4*|-3}}","temperature":"29/16"}
{"grid":"##....|####.#|##....|....#.|#...##|..####","canonical":"{{0|-1/2*}|{-15/4*|-4}}","temperature":"29/16"}
{"grid":"#.....|####.#|##....|....#.|#...##|..####","canonical":"{{0|-1/2*}|{-15/4*|-4}}","temperature":"29/16"}
{"grid":"###..#|####..|##....|....#.|#...##|..####","canonical":"{{1|-1/2*}|{-11/4*|-4}}","temperature":"29/16"}
{"grid":"#....#|####..|##....|....#.|#...##|..####","canonical":"{{0|-3/2*}|{-15/4*|-5}}","temperature":"29/16"}
{"grid":"####..|##...#|##....|#...##|#.####|....##","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"####..|##...#|.#....|....##|#.####|....##","canonical":"{{0|-1/2*}|{-15/4*|-4}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|.....#|..##..|..####","canonical":"{{5/2*|{0|-1/2}}|{-3/2*|-4*}}","temperature":"31/16"}
{"grid":"#.#.##|#...##|##....|##...#|#..#..|..####","canonical":"{{{3|2}|1*}|{-1v|-3*}}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#.....|..#..#|####.#","canonical":"{{{3|2}|{1|1/2}}|{-1v,{-1/2|-3/2}|-3*}}","temperature":"29/16"}
{"grid":"###...|..#.##|#...##|....##|##...#|##.#.#","canonical":"{{2|3/2}|{-7/4|-2}}","temperature":"29/16"}
{"grid":"####..|..#..#|#...##|....##|##...#|##.#.#","canonical":"{{{3|2}|1*}|{-1v|-3*}}","temperature":"15/8"}
{"grid":"###...|..#..#|#...##|....##|##...#|##.#.#","canonical":"{{3*|1*}|{{-1/2|-1}|-3*}}","temperature":"31/16"}
{"grid":"##....|..#..#|#...##|....##|##...#|##.#.#","canonical":"{{{5/2|2*}|*}|{{-1|-3/2}|-4*}}","temperature":"15/8"}
{"grid":"###.##|..#...|#...##|....##|##...#|##.#.#","canonical":"{3/2*|{-2*|-5/2}}","temperature":"15/8"}
{"grid":"##..##|..#...|#...##|....##|##...#|##.#.#","canonical":"{1|-3}","temperature":"2"}
{"grid":"###..#|..#...|#...##|....##|##...#|##.#.#","canonical":"{{3*|1*}|{{-1/2|-1}|-3*}}","temperature":"31/16"}
{"grid":"##...#|..#...|#...##|....##|##...#|##.#.#","canonical":"{{{5/2|2*}|1*}|{{-1|-3/2}|-3*}}","temperature":"15/8"}
{"grid":"##..#.|..#...|#...##|....##|##...#|##.#.#","canonical":"{{2|2,{2|7/4}}|-2v*}","temperature":"2"}
{"grid":"###...|..#...|#...##|....##|##...#|##.#.#","canonical":"{{4*|3/2*}|{{1/2|0}|-5/2*}}","temperature":"31/16"}
{"grid":"#####.|..##..|#....#|....##|##...#|##.#.#","canonical":"{{3*|1^}|{-1*|{-2|-3}}}","temperature":"15/8"}
{"grid":"###.##|..#...|#....#|....##|##...#|##.#.#","canonical":"{{3*|1^,{3/2|1/2}}|{{-1/2|-1}|{-2|-3}}}","temperature":"29/16"}
{"grid":"###...|..#.#.|#...#.|....##|##...#|##.#.#","canonical":"{{3|11/4}|{-1/2|-1}}","temperature":"29/16"}
{"grid":"##..##|..#...|#...#.|....##|##...#|##.#.#","canonical":"{{2|2,{2|7/4}}|-2v*}","temperature":"2"}
{"grid":"###..#|..#...|#...#.|....##|##...#|##.#.#","canonical":"{{4*|{2|7/4}}|{{1/2|0}|-2*}}","temperature":"61/32"}
{"grid":"####.#|..##.#|#.....|....##|##...#|##.#.#","canonical":"{{5/2|2*}|-3/2*}","temperature":"15/8"}
{"grid":"##...#|..##.#|#.....|....##|##...#|##.#.#","canonical":"{{5/4|{1|1/2}}|-11/4*}","temperature":"15/8"}
{"grid":"###.##|..#..#|#.....|....##|##...#|##.#.#","canonical":"{{3*|{1|1/2}}|{{-1/2|-1}|-3*}}","temperature":"15/8"}
{"grid":"##..##|..#..#|#.....|....##|##...#|##.#.#","canonical":"{{{5/2|2*}|{0|-1/2}}|{{-1|-3/2}|-4*}}","temperature":"29/16"}
{"grid":"####.#|..#..#|#.....|....##|##...#|##.#.#","canonical":"{{{3|2}|{1|1/2}}|{-1v,{-1/2|-3/2}|-3*}}","temperature":"29/16"}
{"grid":"###..#|..#..#|#.....|....##|##...#|##.#.#","canonical":"{{{5/2|2*}|{0|-1/2}}|{{-1|-3/2}|-4*}}","temperature":"29/16"}
{"grid":"#####.|..###.|#.....|....##|##...#|##.#.#","canonical":"{{2|7/4}|{-3/2|-2}}","temperature":"29/16"}
{"grid":"###...|..###.|#.....|....##|##...#|##.#.#","canonical":"{{1|1/2}|{-11/4|-3}}","temperature":"29/16"}
{"grid":"####.#|..##..|#.....|....##|##...#|##.#.#","canonical":"{{3*|{1|1/2}}|{-1*|-3*}}","temperature":"31/16"}
{"grid":"###..#|..##..|#.....|....##|##...#|##.#.#","canonical":"{{2*|{0|-1/2}}|{{-7/4|-2}|-4*}}","temperature":"61/32"}
{"grid":"#####.|..##..|#.....|....##|##...#|##.#.#","canonical":"{{3*|{1|1/2}}|{-1*|-3*}}","temperature":"31/16"}
{"grid":"####..|..##..|#.....|....##|##...#|##.#.#","canonical":"{{5/2*|{0|-1/2}}|{-3/2*|-4*}}","temperature":"31/16"}
{"grid":"###.##|..#...|#.....|....##|##...#|##.#.#","canonical":"{{4*|{3/2|1}}|{{1/2|0}|{-2*|-5/2}}}","temperature":"29/16"}
{"grid":"###..#|#...##|#....#|...###|.#....|###.#.","canonical":"{{2|1}|{-2|-5/2}}","temperature":"15/8"}
{"grid":"####..|##...#|.#....|....##|#.####|#....#","canonical":"{{0|-1/2*}|{-15/4*|-4}}","temperature":"29/16"}
{"grid":"###..#|#...##|#....#|...##.|.#....|###.#.","canonical":"{{2|1}|{-2|-5/2}}","temperature":"15/8"}
{"grid":"###.##|..#...|#...#.|....#.|##...#|##.#.#","canonical":"{11/4*|{{-1/2|-1}|-5/4}}","temperature":"15/8"}
{"grid":"####.#|..##.#|#.....|....#.|##...#|##.#.#","canonical":"{3|-1}","temperature":"2"}
{"grid":"###..#|..##.#|#.....|....#.|##...#|##.#.#","canonical":"{2^*|{-2,{-7/4|-2}|-2}}","temperature":"2"}
{"grid":"####..|..##.#|#.....|....#.|##...#|##.#.#","canonical":"{2^*|{-2,{-7/4|-2}|-2}}","temperature":"2"}
{"grid":"###.##|..#..#|#.....|....#.|##...#|##.#.#","canonical":"{{4*|{3/2|1}}|{{1/2|0}|{-2*|-5/2}}}","temperature":"29/16"}
{"grid":"####.#|..##..|#.....|....#.|##...#|##.#.#","canonical":"{{3*|{3/2|1}}|{-1*|{-2*|-5/2}}}","temperature":"15/8"}
{"grid":"#####.|..##..|#.....|....#.|##...#|##.#.#","canonical":"{{4*|{3/2|1}}|{*|{-2*|-5/2}}}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#.....|..#..#|###.##","canonical":"{{3*|{1|1/2}}|{{-1/2|-1}|-3*}}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....#.|#.....|..#..#|###.##","canonical":"{{4*|{3/2|1}}|{{1/2|0}|{-2*|-5/2}}}","temperature":"29/16"}
{"grid":".#.###|...###|#...##|#...##|..#...|...##.","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"####..|##...#|##....|#...##|#.####|.....#","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"####..|##...#|.#....|....##|#.####|.....#","canonical":"{{0|-1/2*}|{-15/4*|-4}}","temperature":"29/16"}
{"grid":"###..#|#...##|#....#|...#..|.#.#.#|###...","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":"####..|##...#|##....|....##|..####|#....#","canonical":"{{0|-5/2}|{-15/4*|-6*}}","temperature":"29/16"}
{"grid":"####..|##...#|.#....|....##|..####|#....#","canonical":"{{0|-3/2*}|{-15/4*|-5}}","temperature":"29/16"}
{"grid":"..##.#|#.....|....#.|##...#|####.#|###..#","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"..##..|#.....|....#.|##...#|####.#|###..#","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"..####|#.####|#...##|##....|##...#|####..","canonical":"{1|-11/4*}","temperature":"15/8"}
{"grid":"...###|#.####|#...##|##....|##...#|####..","canonical":"{1|-11/4*}","temperature":"15/8"}
{"grid":"....##|#.####|#...##|##....|##...#|####..","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":".....#|#.####|#...##|##....|##...#|####..","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"......|#.####|#...##|##....|##...#|####..","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":"....##|###.##|#...##|##....|##...#|####..","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":".....#|###.##|#...##|##....|##...#|####..","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"......|###.##|#...##|##....|##...#|####..","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":".....#|.##.##|#...##|##....|##...#|####..","canonical":"{1/2|-13/4*}","temperature":"15/8"}
{"grid":"....##|..#.##|#...##|##....|##...#|####..","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"..#..#|..#.##|#...##|##....|##...#|####..","canonical":"{{2|0}|{-3/2*|-15/4*}}","temperature":"29/16"}
{"grid":"#....#|..#.##|#...##|##....|##...#|####..","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":".....#|..#.##|#...##|##....|##...#|####..","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":".....#|#.##.#|#...##|##....|##...#|####..","canonical":"{1/2|-13/4*}","temperature":"15/8"}
{"grid":"......|#.##.#|#...##|##....|##...#|####..","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"......|###..#|#...##|##....|##...#|####..","canonical":"{{0|-5/2}|{-15/4*|-6*}}","temperature":"29/16"}
{"grid":"....##|#.#..#|#...##|##....|##...#|####..","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":"..#..#|#.#..#|#...##|##....|##...#|####..","canonical":"{{2|0}|{-3/2*|-15/4*}}","temperature":"29/16"}
{"grid":".....#|#.#..#|#...##|##....|##...#|####..","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"..##..|#.#..#|#...##|##....|##...#|####..","canonical":"{{3/2*|0}|{-2|-15/4*}}","temperature":"29/16"}
{"grid":"...#..|#.#..#|#...##|##....|##...#|####..","canonical":"{{3/2*|0}|{-2|-15/4*}}","temperature":"29/16"}
{"grid":"..#...|#.#..#|#...##|##....|##...#|####..","canonical":"{{2|0}|{-3/2*|-15/4*}}","temperature":"29/16"}
{"grid":"......|#.###.|#...##|##....|##...#|####..","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"......|###.#.|#...##|##....|##...#|####..","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":".....#|#.##..|#...##|##....|##...#|####..","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":".....#|###...|#...##|##....|##...#|####..","canonical":"{{0|-3/2}|{-15/4*|-5*}}","temperature":"29/16"}
{"grid":"....##|#.#...|#...##|##....|##...#|####..","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"..##.#|#.#...|#...##|##....|##...#|####..","canonical":"{{3/2*|1}|{-2|-11/4*}}","temperature":"29/16"}
{"grid":"...#.#|#.#...|#...##|##....|##...#|####..","canonical":"{{3/2*|1}|{-2|-11/4*}}","temperature":"29/16"}
{"grid":"..#..#|#.#...|#...##|##....|##...#|####..","canonical":"{{2|0}|{-3/2*|-15/4*}}","temperature":"29/16"}
{"grid":"#..###|..####|....##|##....|##...#|####..","canonical":"{{1|-3/2}|{-11/4*|-5*}}","temperature":"29/16"}
{"grid":"#....#|..####|....##|##....|##...#|####..","canonical":"{{0|-5/2}|{-15/4*|-6*}}","temperature":"29/16"}
{"grid":"..#..#|.##.##|....##|##....|##...#|####..","canonical":"{1|-11/4*}","temperature":"15/8"}
{"grid":"..####|#.####|....##|.#....|##...#|####..","canonical":"{{1|1/2*}|{-11/4*|-3}}","temperature":"29/16"}
{"grid":"#..###|#.####|....##|.#....|##...#|####..","canonical":"{{1|1/2*}|{-11/4*|-3}}","temperature":"29/16"}
{"grid":"...###|#.####|....##|.#....|##...#|####..","canonical":"{{1|1/2*}|{-11/4*|-3}}","temperature":"29/16"}
{"grid":"....##|#.####|....##|.#....|##...#|####..","canonical":"{{0|-1/2*}|{-15/4*|-4}}","temperature":"29/16"}
{"grid":"#....#|#.####|....##|.#....|##...#|####..","canonical":"{{0|-1/2*}|{-15/4*|-4}}","temperature":"29/16"}
{"grid":".....#|#.####|....##|.#....|##...#|####..","canonical":"{{0|-1/2*}|{-15/4*|-4}}","temperature":"29/16"}
{"grid":"#..###|..####|....##|.#....|##...#|####..","canonical":"{{1|-1/2*}|{-11/4*|-4}}","temperature":"29/16"}
{"grid":"#....#|..####|....##|.#....|##...#|####..","canonical":"{{0|-3/2*}|{-15/4*|-5}}","temperature":"29/16"}
{"grid":"###.#.|###...|##...#|##...#|...###|.#..##","canonical":"{{3|11/4*}|{-1/2*|-1}}","temperature":"29/16"}
{"grid":"###.#.|###...|##...#|.#...#|...###|.#..##","canonical":"{{3|11/4*}|{-1/2*|-1}}","temperature":"29/16"}
{"grid":"###.#.|###...|.#...#|.#...#|...###|.#..##","canonical":"{{4|15/4*}|{1/2*|0}}","temperature":"29/16"}
{"grid":"###.#.|.##...|.#...#|.#...#|...###|.#..##","canonical":"{{4|15/4*}|{1/2*|0}}","temperature":"29/16"}
{"grid":"####..|##...#|##....|#...##|#.#...|..##.#","canonical":"{{3/2*|1}|{-2|-11/4*}}","temperature":"29/16"}
{"grid":"..####|#...##|....#.|##....|####.#|###..#","canonical":"{{1|1/2*}|{-11/4*|-3}}","temperature":"29/16"}
{"grid":"..###.|#...#.|....#.|##....|####.#|###..#","canonical":"{{2|3/2*}|{-7/4*|-2}}","temperature":"29/16"}
{"grid":"..##.#|#.....|....#.|##....|####.#|###..#","canonical":"{{3/2|{1|1/2*}}|{-2*|{-11/4*|-3}}}","temperature":"57/32"}
{"grid":"#..###|..####|....##|.#....|.#...#|####..","canonical":"{{2|0}|{-7/4*|-7/2*}}","temperature":"29/16"}
{"grid":"..####|#...##|....##|##...#|#..#.#|..##..","canonical":"{{3/2*|0}|{-2|-15/4*}}","temperature":"29/16"}
{"grid":"..####|#...##|....##|##...#|...#.#|#.##..","canonical":"{{3/2*|1}|{-2|-11/4*}}","temperature":"29/16"}
{"grid":"###...|#...#.|#...##|...#.#|.#...#|###.##","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":"...###|##.#..|##...#|##....|#...##|#.#.##","canonical":"{{2|3/2}|{-7/4|-2}}","temperature":"29/16"}
{"grid":"..####|#..#..|##...#|##....|#...##|#.#.##","canonical":"{{{3|2}|1*}|{-1v|-3*}}","temperature":"15/8"}
{"grid":"...###|#..#..|##...#|##....|#...##|#.#.##","canonical":"{{3*|1*}|{{-1/2|-1}|-3*}}","temperature":"31/16"}
{"grid":"....##|#..#..|##...#|##....|#...##|#.#.##","canonical":"{{{5/2|2*}|*}|{{-1|-3/2}|-4*}}","temperature":"15/8"}
{"grid":"##.###|...#..|##...#|##....|#...##|#.#.##","canonical":"{3/2*|{-2*|-5/2}}","temperature":"15/8"}
{"grid":"#..###|...#..|##...#|##....|#...##|#.#.##","canonical":"{{3*|1*}|{{-1/2|-1}|-3*}}","temperature":"31/16"}
{"grid":"...###|...#..|##...#|##....|#...##|#.#.##","canonical":"{{4*|3/2*}|{{1/2|0}|-5/2*}}","temperature":"31/16"}
{"grid":"##..##|...#..|##...#|##....|#...##|#.#.##","canonical":"{1|-3}","temperature":"2"}
{"grid":".#..##|...#..|##...#|##....|#...##|#.#.##","canonical":"{{2|2,{2|7/4}}|-2v*}","temperature":"2"}
{"grid":"#...##|...#..|##...#|##....|#...##|#.#.##","canonical":"{{{5/2|2*}|1*}|{{-1|-3/2}|-3*}}","temperature":"15/8"}
{"grid":"...###|.#.#..|.#...#|##....|#...##|#.#.##","canonical":"{{3|11/4}|{-1/2|-1}}","temperature":"29/16"}
{"grid":"#..###|...#..|.#...#|##....|#...##|#.#.##","canonical":"{{4*|{2|7/4}}|{{1/2|0}|-2*}}","temperature":"61/32"}
{"grid":"##..##|...#..|.#...#|##....|#...##|#.#.##","canonical":"{{2|2,{2|7/4}}|-2v*}","temperature":"2"}
{"grid":".#####|..##..|#....#|##....|#...##|#.#.##","canonical":"{{3*|1^}|{-1*|{-2|-3}}}","temperature":"15/8"}
{"grid":"##.###|...#..|#....#|##....|#...##|#.#.##","canonical":"{{3*|1^,{3/2|1/2}}|{{-1/2|-1}|{-2|-3}}}","temperature":"29/16"}
{"grid":".#####|.###..|.....#|##....|#...##|#.#.##","canonical":"{{2|7/4}|{-3/2|-2}}","temperature":"29/16"}
{"grid":"...###|.###..|.....#|##....|#...##|#.#.##","canonical":"{{1|1/2}|{-11/4|-3}}","temperature":"29/16"}
{"grid":"#.####|#.##..|.....#|##....|#...##|#.#.##","canonical":"{{5/2|2*}|-3/2*}","temperature":"15/8"}
{"grid":"#...##|#.##..|.....#|##....|#...##|#.#.##","canonical":"{{5/4|{1|1/2}}|-11/4*}","temperature":"15/8"}
{"grid":".#####|..##..|.....#|##....|#...##|#.#.##","canonical":"{{3*|{1|1/2}}|{-1*|-3*}}","temperature":"31/16"}
{"grid":"#.####|..##..|.....#|##....|#...##|#.#.##","canonical":"{{3*|{1|1/2}}|{-1*|-3*}}","temperature":"31/16"}
{"grid":"..####|..##..|.....#|##....|#...##|#.#.##","canonical":"{{5/2*|{0|-1/2}}|{-3/2*|-4*}}","temperature":"31/16"}
{"grid":"#..###|..##..|.....#|##....|#...##|#.#.##","canonical":"{{2*|{0|-1/2}}|{{-7/4|-2}|-4*}}","temperature":"61/32"}
{"grid":"#.####|#..#..|.....#|##....|#...##|#.#.##","canonical":"{{{3|2}|{1|1/2}}|{-1v,{-1/2|-3/2}|-3*}}","temperature":"29/16"}
{"grid":"##.###|#..#..|.....#|##....|#...##|#.#.##","canonical":"{{3*|{1|1/2}}|{{-1/2|-1}|-3*}}","temperature":"15/8"}
{"grid":"#..###|#..#..|.....#|##....|#...##|#.#.##","canonical":"{{{5/2|2*}|{0|-1/2}}|{{-1|-3/2}|-4*}}","temperature":"29/16"}
{"grid":"##..##|#..#..|.....#|##....|#...##|#.#.##","canonical":"{{{5/2|2*}|{0|-1/2}}|{{-1|-3/2}|-4*}}","temperature":"29/16"}
{"grid":"##.###|...#..|.....#|##....|#...##|#.#.##","canonical":"{{4*|{3/2|1}}|{{1/2|0}|{-2*|-5/2}}}","temperature":"29/16"}
{"grid":"##.###|...#..|.#...#|.#....|#...##|#.#.##","canonical":"{11/4*|{{-1/2|-1}|-5/4}}","temperature":"15/8"}
{"grid":"#.####|#.##..|.....#|.#....|#...##|#.#.##","canonical":"{3|-1}","temperature":"2"}
{"grid":"..####|#.##..|.....#|.#....|#...##|#.#.##","canonical":"{2^*|{-2,{-7/4|-2}|-2}}","temperature":"2"}
{"grid":"#..###|#.##..|.....#|.#....|#...##|#.#.##","canonical":"{2^*|{-2,{-7/4|-2}|-2}}","temperature":"2"}
{"grid":".#####|..##..|.....#|.#....|#...##|#.#.##","canonical":"{{4*|{3/2|1}}|{*|{-2*|-5/2}}}","temperature":"15/8"}
{"grid":"#.####|..##..|.....#|.#....|#...##|#.#.##","canonical":"{{3*|{3/2|1}}|{-1*|{-2*|-5/2}}}","temperature":"15/8"}
{"grid":"##.###|#..#..|.....#|.#....|#...##|#.#.##","canonical":"{{4*|{3/2|1}}|{{1/2|0}|{-2*|-5/2}}}","temperature":"29/16"}
{"grid":"###...|#...#.|#...##|...#..|.#...#|###.##","canonical":"{{11/4|7/4,7/4*}|{-1*,{*|-3/2}|-2}}","temperature":"15/8"}
{"grid":"###..#|#...##|#....#|...###|##.###|##....","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"####..|##...#|##....|#...##|#.#..#|..##..","canonical":"{{3/2*|0}|{-2|-15/4*}}","temperature":"29/16"}
{"grid":"#.##..|.....#|.#....|#...##|###.##|##...#","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"..####|#...##|....##|##...#|##.###|##....","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"#####.|###...|#...#.|#.....|...#.#|.#.#.#","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|###...|....##|.#...#","canonical":"{{1*|-1/2*}|{-11/4|-4}}","temperature":"29/16"}
{"grid":"####..|##...#|##....|#...##|#.#...|...#.#","canonical":"{{3/2*|1}|{-2|-11/4*}}","temperature":"29/16"}
{"grid":"..####|#..#.#|##...#|....##|#.....|..##.#","canonical":"{{2|0}|{-2|-7/2}}","temperature":"15/8"}
{"grid":"#.####|...#.#|##...#|....##|#.....|..##.#","canonical":"{{2|1}|{-2|-5/2}}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....#.|#.....|..##.#|###..#","canonical":"{2^*|{-2,{-7/4|-2}|-2}}","temperature":"2"}
{"grid":"####..|##...#|##....|#...##|###.##|.....#","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"###.#.|###...|##...#|.#...#|...###|#....#","canonical":"{{7/2*|7/4*}|{0|-2}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|###...|###.##|.....#","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#...##|..#..#|###...","canonical":"{{3*|1*}|{{-1/2|-1}|-3*}}","temperature":"31/16"}
{"grid":"####..|##...#|##....|#...##|#.##..|.....#","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"####..|##...#|##....|#...##|.##.##|.....#","canonical":"{1/2|-13/4*}","temperature":"15/8"}
{"grid":"####..|##...#|##....|#...##|###.##|....##","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|###...|.##.##|.....#","canonical":"{1/2|-13/4*}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|.##...|.##.##|.....#","canonical":"{1|-11/4*}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#.....|..#..#|###..#","canonical":"{{{5/2|2*}|{0|-1/2}}|{{-1|-3/2}|-4*}}","temperature":"29/16"}
{"grid":"###..#|#...##|#....#|...#..|.#.#.#|###..#","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":"###.##|#...#.|#.....|...#..|.#.#.#|###..#","canonical":"{{4|11/4}|{1/2*|-1*}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|###...|###.##|....##","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"#..###|##.###|##...#|....#.|#.....|..##.#","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"##..##|##.###|##...#|....#.|#.....|..##.#","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"#...##|##.###|##...#|....#.|#.....|..##.#","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"###..#|####.#|##...#|....#.|#.....|..##.#","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"####..|####.#|##...#|....#.|#.....|..##.#","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"###...|####.#|##...#|....#.|#.....|..##.#","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"###..#|####.#|##....|....#.|#.....|..##.#","canonical":"{{3/2|{1|1/2*}}|{-2*|{-11/4*|-3}}}","temperature":"57/32"}
{"grid":"####..|####.#|##....|....#.|#.....|..##.#","canonical":"{{3/2|{1|1/2*}}|{-2*|{-11/4*|-3}}}","temperature":"57/32"}
{"grid":"###.#.|###...|##...#|.#...#|...###|##....","canonical":"{{2|7/4*}|{-3/2*|-2}}","temperature":"29/16"}
{"grid":"..####|#.####|#...##|.#....|.....#|..##..","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#..###|#.####|#...##|.#....|.....#|..##..","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"##..##|###.##|#...##|.#....|.....#|..##..","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"###..#|###.##|#...##|.#....|.....#|..##..","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|###...|#.#.##|.....#","canonical":"{1*|-11/4}","temperature":"15/8"}
{"grid":"#.####|..#..#|#...##|#....#|...#..|.#.#.#","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":"#####.|###...|#...##|#....#|...#..|.#.#.#","canonical":"{{11/4*|2}|{-1|-3/2*}}","temperature":"29/16"}
{"grid":"#####.|###...|#...#.|#....#|...#..|.#.#.#","canonical":"{{11/4*|2}|{-1|-3/2*}}","temperature":"29/16"}
{"grid":"#####.|###...|#...#.|#...#.|...#..|.#.#.#","canonical":"{15/4|*}","temperature":"15/8"}
{"grid":"#####.|###...|#...##|#.....|...#..|.#.#.#","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":"#####.|###.#.|#...#.|#.....|...#..|.#.#.#","canonical":"{{5*|15/4*}|{3/2|0}}","temperature":"29/16"}
{"grid":"####..|##...#|##....|#...##|..#.##|.....#","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"..####|#...##|....##|##....|####..|#....#","canonical":"{{0|-5/2}|{-15/4*|-6*}}","temperature":"29/16"}
{"grid":"..####|#...##|....#.|##....|####..|#....#","canonical":"{{0|-3/2*}|{-15/4*|-5}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|###...|..#.##|.....#","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"..####|#...##|....##|##....|####..|###..#","canonical":"{{1|-3/2}|{-11/4*|-5*}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|..#...|#..##.|##.#..","canonical":"{{2|1*,{3/2|*}}|{-7/4,-7/4*|-11/4}}","temperature":"15/8"}
{"grid":"..####|#...##|....#.|##....|####..|###..#","canonical":"{{1|-1/2*}|{-11/4*|-4}}","temperature":"29/16"}
{"grid":"..####|#...#.|....#.|##....|####..|###..#","canonical":"{{2|0}|{-7/4*|-7/2*}}","temperature":"29/16"}
{"grid":"..###.|#...#.|....#.|##....|####..|###..#","canonical":"{{2|1/2*}|{-7/4*|-3}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|.##...|.##.##|....##","canonical":"{9/8|-5/2*}","temperature":"29/16"}
{"grid":"###..#|#...##|#....#|...#..|.##..#|..#.##","canonical":"{{2|1*,{3/2|*}}|{-7/4,-7/4*|-11/4}}","temperature":"15/8"}
{"grid":"####..|#.#..#|#...##|##....|.....#|#.##..","canonical":"{{2|0}|{-2|-7/2}}","temperature":"15/8"}
{"grid":"####.#|#.#...|#...##|##....|.....#|#.##..","canonical":"{{2|1}|{-2|-5/2}}","temperature":"15/8"}
{"grid":"###..#|#...##|#....#|...###|.#...#|###...","canonical":"{{2|1/2*}|{-2,{-1|-5/2*}|-3*}}","temperature":"15/8"}
{"grid":"..####|#.####|#...##|.#....|.....#|#.##..","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"#..###|#.####|#...##|.#....|.....#|#.##..","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"...###|#.####|#...##|.#....|.....#|#.##..","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"##..##|###.##|#...##|.#....|.....#|#.##..","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"###..#|###.##|#...##|.#....|.....#|#.##..","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"##...#|###.##|#...##|.#....|.....#|#.##..","canonical":"{{2|1}|{-7/4*|-11/4*}}","temperature":"15/8"}
{"grid":"..####|#.####|....##|.#....|.....#|#.##..","canonical":"{{3/2|{1|1/2*}}|{-2*|{-11/4*|-3}}}","temperature":"57/32"}
{"grid":"#..###|#.####|....##|.#....|.....#|#.##..","canonical":"{{3/2|{1|1/2*}}|{-2*|{-11/4*|-3}}}","temperature":"57/32"}
{"grid":"#..###|##...#|#....#|.##...|.##.#.|....##","canonical":"{2*|-7/4*}","temperature":"15/8"}
{"grid":"####..|##...#|##....|#...##|..#.##|#....#","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#.#.##|#...##|##....|.....#|#.##..|#...##","canonical":"{{5/4|{1|1/2}}|-11/4*}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|###...|..#.##|#....#","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|.##...|..#.##|#....#","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#.....|..#..#|##..##","canonical":"{{{5/2|2*}|{0|-1/2}}|{{-1|-3/2}|-4*}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|###...|#.#.##|....##","canonical":"{1*|-11/4}","temperature":"15/8"}
{"grid":"###...|#...#.|#...##|...#.#|.#...#|###..#","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|###...|.#..##|.....#","canonical":"{{1*|-1}|{-11/4|-9/2*}}","temperature":"29/16"}
{"grid":".#.###|...###|#...##|#...#.|###...|#....#","canonical":"{{7/2*|7/4*}|{0|-2}}","temperature":"29/16"}
{"grid":"####..|##...#|##....|#...##|..#.##|....##","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|###...|#...##|.....#","canonical":"{{1*|-1/2*}|{-11/4|-4}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|###...|..#.##|....##","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|.##...|..#.##|....##","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#.....|..##..|###..#","canonical":"{{2*|{0|-1/2}}|{{-7/4|-2}|-4*}}","temperature":"61/32"}
{"grid":"###.##|#...#.|#.....|...##.|.#.##.|####..","canonical":"{13/4*|-1/2}","temperature":"15/8"}
{"grid":"###..#|#...##|#....#|...#..|.#.##.|####..","canonical":"{{3*|2}|{-1/2*|-2}}","temperature":"15/8"}
{"grid":"###.##|#...#.|#.....|...#..|.#.##.|####..","canonical":"{{9/2*|11/4}|{1|-1*}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|##...#|...#..|.#..##","canonical":"{{2|2,{2|7/4}}|-2v*}","temperature":"2"}
{"grid":".#.###|...##.|#.....|#...##|###...|####..","canonical":"{{15/4*|3/2*}|{0|-2}}","temperature":"29/16"}
{"grid":"###.#.|.##...|.....#|##...#|##.#..|###..#","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"###..#|#...##|#....#|...###|.#####|......","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":"###.#.|###...|.....#|.#...#|##.#..|###..#","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"###.#.|.##...|.....#|.#...#|##.#..|###..#","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"#.#.##|#...##|##....|##...#|...#..|#...##","canonical":"{{{5/2|2*}|1*}|{{-1|-3/2}|-3*}}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|..#...|#..##.|####..","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|.##...|....##|##...#","canonical":"{{1*|-1/2*}|{-11/4|-4}}","temperature":"29/16"}
{"grid":"###..#|#...##|#....#|...###|##.#..|#....#","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":"####..|##...#|##....|#...##|#.##.#|.....#","canonical":"{1/2|-13/4*}","temperature":"15/8"}
{"grid":"###.#.|###...|##...#|##...#|...#..|.#...#","canonical":"{{{3|11/4*}|2*}|{{-1/2*|-1}|-3/2}}","temperature":"57/32"}
{"grid":"..####|#...##|....##|##...#|...#.#|#.#...","canonical":"{{3/2*|1}|{-2|-11/4*}}","temperature":"29/16"}
{"grid":"####..|##...#|##....|#...##|#.####|......","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|###...|....##|#....#","canonical":"{{1*|{-1/2|-3/2}}|{-11/4|{-4*|-5*}}}","temperature":"29/16"}
{"grid":"..####|#...##|....##|##...#|##.#..|#....#","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|..#...|...##.|####..","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"###.#.|###...|##...#|##...#|...#..|.##..#","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"###.##|#...#.|#.....|...##.|.#.#..|###..#","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"###.#.|###...|##...#|.#...#|...#..|.##..#","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"###..#|#...##|#....#|...###|##....|#....#","canonical":"{{1*|{-1/2|-3/2}}|{-11/4|{-4*|-5*}}}","temperature":"29/16"}
{"grid":"###..#|#...##|#....#|...##.|##.#..|#....#","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#.....|..##..|####..","canonical":"{{5/2*|{0|-1/2}}|{-3/2*|-4*}}","temperature":"31/16"}
{"grid":".#.###|...###|#.....|#...#.|###...|####..","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":".#.###|...##.|#.....|#...#.|###...|####..","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":".#.###|...##.|#.....|#...#.|###.#.|####..","canonical":"{13/4*|-1/2}","temperature":"15/8"}
{"grid":"..####|#...##|....#.|##....|####.#|#....#","canonical":"{{0|-1/2*}|{-15/4*|-4}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|##...#|#..#..|....##","canonical":"{{{5/2|2*}|*}|{{-1|-3/2}|-4*}}","temperature":"15/8"}
{"grid":"###..#|#...##|#....#|...###|##.###|#.....","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":".#.###|...###|#...##|#...#.|###...|###..#","canonical":"{{5*|11/4*}|{3/2|-1}}","temperature":"29/16"}
{"grid":"#..###|##.###|##...#|....#.|#.....|..##..","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"##..##|##.###|##...#|....#.|#.....|..##..","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"###..#|####.#|##...#|....#.|#.....|..##..","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"####..|####.#|##...#|....#.|#.....|..##..","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":".#.###|...##.|#...#.|#...#.|###...|###..#","canonical":"{{6*|15/4*}|{5/2|0}}","temperature":"29/16"}
{"grid":"###..#|#...##|#....#|...###|##.###|......","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":"..####|#.####|....##|.#....|.#...#|.###..","canonical":"{{2|3/2*}|{-7/4*|-2}}","temperature":"29/16"}
{"grid":"#..###|#.####|....##|.#....|.#...#|.###..","canonical":"{{2|3/2*}|{-7/4*|-2}}","temperature":"29/16"}
{"grid":"...###|#.####|....##|.#....|.#...#|.###..","canonical":"{{2|3/2*}|{-7/4*|-2}}","temperature":"29/16"}
{"grid":"#..###|..####|....##|.#....|.#...#|.###..","canonical":"{{2|1/2*}|{-7/4*|-3}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|.....#|#..#..|##..##","canonical":"{{{5/2|2*}|{0|-1/2}}|{{-1|-3/2}|-4*}}","temperature":"29/16"}
{"grid":"###.##|#...##|#.....|...##.|.#.#..|####..","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"###.##|#...#.|#.....|...##.|.#.#..|####..","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"###.#.|###...|##...#|.#...#|...#..|###..#","canonical":"{{11/4*|7/4*}|{-1|-2}}","temperature":"15/8"}
{"grid":"#####.|.#.##.|...##.|#.....|#...#.|###.##","canonical":"{15/4*|0}","temperature":"15/8"}
{"grid":"####..|.#.##.|...##.|#.....|#...#.|###.##","canonical":"{13/4*|-1/2}","temperature":"15/8"}
{"grid":"###...|.#.##.|...##.|#.....|#...#.|###.##","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"####.#|.#.#..|...##.|#.....|#...#.|###.##","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":"###..#|.#.#..|...##.|#.....|#...#.|###.##","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"#####.|.#.#..|...##.|#.....|#...#.|###.##","canonical":"{11/4|-1*}","temperature":"15/8"}
{"grid":"####..|.#.#..|...##.|#.....|#...#.|###.##","canonical":"{{15/4*|7/4*}|{0|-2}}","temperature":"15/8"}
{"grid":"###..#|.#.#.#|...#..|#.....|#...#.|###.##","canonical":"{{4|11/4}|{1/2*|-1*}}","temperature":"29/16"}
{"grid":"####..|.#.#.#|...#..|#.....|#...#.|###.##","canonical":"{{4|11/4}|{1/2*|-1*}}","temperature":"29/16"}
{"grid":"####..|.#.##.|...#..|#.....|#...#.|###.##","canonical":"{{9/2*|11/4}|{1|-1*}}","temperature":"29/16"}
{"grid":"####.#|.#.#..|...#..|#.....|#...#.|###.##","canonical":"{{{5*|4*}|11/4}|{{3/2|1/2}|-1*}}","temperature":"29/16"}
{"grid":"#####.|.#.#..|...#..|#.....|#...#.|###.##","canonical":"{{4|11/4}|{1/2*|-1*}}","temperature":"29/16"}
{"grid":"..####|#...##|....##|##...#|##.###|......","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":"..####|#...##|....##|##...#|##.###|#.....","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"####..|##...#|##....|....##|.##.##|..#..#","canonical":"{1|-11/4*}","temperature":"15/8"}
{"grid":"####..|##...#|##....|#...##|###...|.....#","canonical":"{{0|-3/2}|{-15/4*|-5*}}","temperature":"29/16"}
{"grid":"#.#.##|#...##|##....|##...#|...#..|##..##","canonical":"{1|-3}","temperature":"2"}
{"grid":"#.#.##|#...##|##....|.#...#|...#..|##..##","canonical":"{{2|2,{2|7/4}}|-2v*}","temperature":"2"}
{"grid":".#.###|...###|#...##|#...#.|###...|.....#","canonical":"{{3|7/4*}|{-1/2*|-2}}","temperature":"29/16"}
{"grid":"##.#.#|##...#|....##|#.....|..##.#|##...#","canonical":"{{5/4|{1|1/2}}|-11/4*}","temperature":"15/8"}
{"grid":"####..|##...#|##....|#...##|..#.##|..#..#","canonical":"{{2|0}|{-3/2*|-15/4*}}","temperature":"29/16"}
{"grid":"..####|#...##|....##|##...#|.#.###|......","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#...##|..#...|###..#","canonical":"{{3*|1*}|{{-1/2|-1}|-3*}}","temperature":"31/16"}
{"grid":"###..#|#...##|#....#|...##.|##....|#...##","canonical":"{{1*|-1/2*}|{-11/4|-4}}","temperature":"29/16"}
{"grid":"###.#.|###...|##...#|##...#|...###|.#....","canonical":"{{2|7/4*}|{-3/2*|-2}}","temperature":"29/16"}
{"grid":"###.#.|###...|##...#|.#...#|...###|.#....","canonical":"{{2|7/4*}|{-3/2*|-2}}","temperature":"29/16"}
{"grid":".#.###|...###|#...##|#...#.|###...|....##","canonical":"{{2|7/4*}|{-3/2*|-2}}","temperature":"29/16"}
{"grid":"##.#.#|##...#|....##|#...#.|..#...|###..#","canonical":"{{4*|{2|7/4}}|{{1/2|0}|-2*}}","temperature":"61/32"}
{"grid":"##.#.#|##...#|....##|#.....|..##..|####.#","canonical":"{{3*|{1|1/2}}|{-1*|-3*}}","temperature":"31/16"}
{"grid":"##.#.#|##...#|....##|#.....|..###.|###...","canonical":"{{1|1/2}|{-11/4|-3}}","temperature":"29/16"}
{"grid":"##.#.#|##...#|....#.|#.....|..##..|####.#","canonical":"{{3*|{3/2|1}}|{-1*|{-2*|-5/2}}}","temperature":"15/8"}
{"grid":"..####|#...##|....##|##...#|#..###|......","canonical":"{{0|-5/2}|{-15/4*|-6*}}","temperature":"29/16"}
{"grid":"..####|#...##|....##|##...#|####.#|##....","canonical":"{0|-15/4*}","temperature":"15/8"}
{"grid":"###.##|#...##|#.....|...##.|.#.##.|###...","canonical":"{5/2*|-9/8}","temperature":"29/16"}
{"grid":"###..#|#...##|#.....|...##.|.#.##.|###...","canonical":"{7/4*|-2*}","temperature":"15/8"}
{"grid":"###.##|#...#.|#.....|...##.|.#.##.|###...","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"###..#|#...##|#....#|...#..|.#.##.|###...","canonical":"{{5/2*|5/4}|{-1*|-5/2*}}","temperature":"29/16"}
{"grid":"..####|#...##|....##|##...#|...###|#.....","canonical":"{{0|-3/2}|{-15/4*|-5*}}","temperature":"29/16"}
{"grid":"###.#.|###...|##...#|.#...#|...###|#.....","canonical":"{{3|7/4*}|{-1/2*|-2}}","temperature":"29/16"}
{"grid":".#.###|...###|#...##|#...#.|###...|##..##","canonical":"{{3|11/4*}|{-1/2*|-1}}","temperature":"29/16"}
{"grid":".#.###|...##.|#...#.|#...#.|###...|##..##","canonical":"{{4|15/4*}|{1/2*|0}}","temperature":"29/16"}
{"grid":"####..|##...#|##....|#...##|###.##|......","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":"..####|#...##|....#.|##....|####.#|##....","canonical":"{{0|-1/2*}|{-15/4*|-4}}","temperature":"29/16"}
{"grid":"####..|##...#|##....|#...##|#.#...|..#..#","canonical":"{{2|0}|{-3/2*|-15/4*}}","temperature":"29/16"}
{"grid":"###.##|#...#.|#.....|...##.|.#.#..|####.#","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":"###.##|#...#.|#.....|...#..|.#.#..|####.#","canonical":"{{{5*|4*}|11/4}|{{3/2|1/2}|-1*}}","temperature":"29/16"}
{"grid":"#..###|##...#|#....#|###...|###.##|......","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":".#.###|...##.|#.....|#...##|###.#.|###...","canonical":"{11/4*|-1}","temperature":"15/8"}
{"grid":"#..###|##...#|#....#|###...|#####.|......","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":"####..|##...#|##....|#...##|#.#..#|.....#","canonical":"{{2|0}|{-7/4*|-15/4*}}","temperature":"15/8"}
{"grid":"..####|#...##|....##|##...#|####.#|......","canonical":"{-1|-19/4*}","temperature":"15/8"}
{"grid":"####..|##...#|##....|#...##|#.#...|....##","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":".##.#.|..#...|#....#|##...#|#..#..|####.#","canonical":"{{7/2|2}|{0|-2}}","temperature":"15/8"}
{"grid":"#.#.#.|..#...|#....#|##...#|#..#..|####.#","canonical":"{{5/2|2}|{-1|-2}}","temperature":"15/8"}
{"grid":".#.###|...###|#...##|#...#.|..#...|#...##","canonical":"{{{3|11/4*}|2*}|{{-1/2*|-1}|-3/2}}","temperature":"57/32"}
{"grid":".#.###|...##.|#.....|#...#.|###...|####.#","canonical":"{{15/4*|11/4*}|{0|-1}}","temperature":"15/8"}
{"grid":"###..#|#...##|#....#|...###|.###.#|......","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"####..|##...#|##....|#...##|#.#..#|....##","canonical":"{{1|0}|{-11/4*|-15/4*}}","temperature":"15/8"}
{"grid":"####..|##...#|##....|#...##|#.#..#|..#..#","canonical":"{{2|0}|{-3/2*|-15/4*}}","temperature":"29/16"}
{"grid":"####..|##...#|##....|#...##|###..#|......","canonical":"{{0|-5/2}|{-15/4*|-6*}}","temperature":"29/16"}
{"grid":"##.#.#|##...#|....##|#...##|..#...|##..##","canonical":"{1|-3}","temperature":"2"}
{"grid":"####..|##...#|##....|#...##|#.###.|......","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"..####|#...##|....##|##...#|.###.#|......","canonical":"{*|-15/4}","temperature":"15/8"}
{"grid":"##.#.#|##...#|....##|#...#.|..#...|##..##","canonical":"{{2|2,{2|7/4}}|-2v*}","temperature":"2"}
{"grid":"###..#|#...##|#....#|...###|##.#.#|##....","canonical":"{1*|-11/4}","temperature":"15/8"}


==> anc/out7x7-genetic.json <==
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|##...##|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|##...#.|##.#.##","temperature":"2"}
{"grid":"##.#.##|##....#|....#..|#.....#|..##...|##...##|##.#.##","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#...#.#|..#....|###..#.|##....#","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##...##|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###..##|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###..##|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###...#|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|####.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|####.##|#....##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|####.##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|####.##|#......","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..##..#|####.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##.#.##|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|####.##|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|####.##|##.....","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##..#|####.##|##.....","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|####.##|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..##..#|####.##|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#...#|####.##|##...##","temperature":"15/8"}
{"grid":"####.##|##...##|....#..|#.....#|..##..#|####..#|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|####.##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|#.##...|####.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|####.##|#......","temperature":"2"}
{"grid":"##.#.##|##....#|....#..|#.....#|..##...|###..##|#.....#","temperature":"29/16"}
{"grid":"...#.##|##...##|....#..|#.....#|..##...|####.##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#....|####.#.|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|####.##|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#....|####.##|.......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|####.##|.......","temperature":"63/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|####.#.|.......","temperature":"125/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|####.##|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|####.##|.......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|####..#|#......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|###..##|.......","temperature":"2"}
{"grid":"####.##|##...##|....#..|#.....#|..##...|####.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|####..#|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|####.##|......#","temperature":"2"}
{"grid":"####.##|##...##|....#..|#.....#|..##..#|####.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|####...|......#","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..##..#|####...|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#...#|####.##|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#...#|####.##|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#...#..|..#...#|####.##|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#...#..|..#...#|####.##|......#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#...#|##.#.##|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#...#|.###.##|.#....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#...#|##.#.##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#...#..|..#...#|##.#.##|......#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#......|..#...#|##.#.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|##.#.##|......#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#...#|##.#.##|.......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#...#..|..#...#|##.#.##|.......","temperature":"29/16"}
{"grid":"##.#.##|##...##|#...#..|#...#..|..#...#|##.#.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#...#|##.#.##|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#...#|##...##|......#","temperature":"119/64"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.#.|......#","temperature":"2"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|##.#.#.|......#","temperature":"7/4"}
{"grid":".#.#.##|.#...##|....#..|#...##.|..#....|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.#.|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.#.|.....##","temperature":"15/8"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|####.#.|......#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.##|......#","temperature":"2"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|####.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|####.##|......#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.##|......#","temperature":"2"}
{"grid":"##.####|##...##|....##.|#...##.|..#....|####.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|###..##|......#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.##|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...#..|#...##.|..#....|####.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.##|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...##.|#.#....|####.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|####.##|......#","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.##|#.....#","temperature":"2"}
{"grid":"##.####|##...#.|....#..|#...##.|..#....|####.##|#....##","temperature":"7/4"}
{"grid":"##.###.|##...#.|....#..|#...##.|..#....|####.##|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|#.#....|####.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####..#|#.....#","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.####|##...#.|....#..|#...##.|..#....|####.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|####.##|##....#","temperature":"15/8"}
{"grid":"##.####|##...#.|....#..|#...##.|..#....|####.##|###...#","temperature":"7/4"}
{"grid":"####.##|##...#.|....#..|#...##.|..#....|####.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.##|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|#...#..|#...##.|..#....|####.##|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.#.|##....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|##....#","temperature":"2"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|##....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|......#","temperature":"2"}
{"grid":"##.#.##|##...#.|#...#..|#...##.|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|####.#.|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|#...##.|#...##.|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.#.|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.##|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#....#.|..#....|##.#.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#..|#...##.|..#....|##.#.##|......#","temperature":"7/4"}
{"grid":"##.####|##...##|....#..|#...##.|..#....|##.#.##|......#","temperature":"7/4"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|##.#.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..##...|#....##|......#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|####.#.|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...#..|#...##.|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|####.#.|#.....#","temperature":"15/8"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|#.#....|##.#.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|####.#.|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|#####..|##....#","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|##....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..#....|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|###...#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.#.|#.....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...#.|#...#..|#...##.|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.##|#.....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.##|......#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.##|......#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.#.|.......","temperature":"31/16"}
{"grid":"##.#.#.|##...#.|#...##.|#...##.|..#....|####.##|......#","temperature":"7/4"}
{"grid":"####.#.|##...#.|....##.|#...##.|..#....|####.##|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...#..|..#....|####.##|......#","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#.##|......#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#..#|......#","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#.##|#.....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..#....|##.#.##|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#.#.|#.....#","temperature":"2"}
{"grid":"####.#.|##.....|....#..|#...##.|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|.###.#.|.#....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|####.#.|......#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|......#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|.......","temperature":"15/8"}
{"grid":"##.#.#.|##.....|....#..|#...##.|..##...|###..#.|......#","temperature":"7/4"}
{"grid":"##.###.|##...#.|....#..|#...##.|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...#..|..#....|####...|......#","temperature":"115/64"}
{"grid":"##.#.#.|##...#.|....#..|#...#..|..#..#.|####...|......#","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.#.|......#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|.....##","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|###..#.|......#","temperature":"61/32"}
{"grid":"####.#.|##...#.|....#..|#...##.|..#....|##.#.##|......#","temperature":"7/4"}
{"grid":"##.#.#.|##.....|....#..|#...##.|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.####|##...##|....#..|#...##.|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...#..|..#....|####.#.|......#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#...#..|..#....|####.##|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...#..|..#....|##.#.#.|......#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|#.#....|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|#...#..|#...##.|..#....|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##...#.|......#","temperature":"61/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.#.|#.....#","temperature":"2"}
{"grid":"##.#.#.|##.....|....#..|#...##.|..#....|##.#.#.|......#","temperature":"7/4"}
{"grid":"####.#.|##...#.|....##.|#...##.|..#....|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.#.|.....##","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##...#.|......#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#..|#...##.|#.#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#....#.|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#..|#...##.|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##....#|....#..|#...##.|..#....|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|###..#.|#......","temperature":"29/16"}
{"grid":"##.####|##...##|....#..|#...##.|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#....#.|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#..|#...##.|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.##|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#..#.|##.#.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##....#|....#..|#...##.|..#....|##.#.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.#.|##.....","temperature":"2"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|##.#.#.|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#..|#...##.|..#....|##.#.#.|##.....","temperature":"7/4"}
{"grid":"##.####|##...##|....#..|#...##.|..#....|##.#.#.|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##...#.|#......","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#..#.|##.#.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|##.#.#.|#......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|##.#.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|####.#.|#......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|#.#....|####.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.#.|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#...#..|..#....|####.#.|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.#.|#....##","temperature":"2"}
{"grid":"##.#.##|##....#|....#..|#...##.|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|####.#.|#....##","temperature":"15/8"}
{"grid":"##.#.##|##....#|....#..|#...##.|..#....|####.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|###..#.|#....##","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####...|#....##","temperature":"57/32"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|##.#.#.|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|#.#....|####.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#....#.|..#....|####.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|####.#.|##...##","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#....#.|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.#.|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.#.|#....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|####.#.|.....#.","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#...##.|#.#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#....#.|..#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|###..#.|#....#.","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.#.|#....##","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.#.|#....##","temperature":"2"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|##.#.#.|#....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#....#.|..#....|##.#.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|#....##","temperature":"2"}
{"grid":"####.##|##...##|....##.|#...##.|..#....|####.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...##.|#...##.|..#....|####.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|#....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|###..#.|#....#.","temperature":"59/32"}
{"grid":"##.#.##|##...##|....##.|#....#.|..#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|.....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#...##.|#.#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#......|..#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#......|..##...|####.#.|#....#.","temperature":"59/32"}
{"grid":"##.#.##|##.....|....##.|#...##.|..##...|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|.......","temperature":"31/16"}
{"grid":"####.##|##...##|....##.|#...##.|..#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.#.|##...#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...#..|#...##.|..#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.#.|#....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|##.#.#.|#....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#....#.|..#....|####.#.|#....##","temperature":"7/4"}
{"grid":"##.####|##...##|....#..|#...##.|..#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|#....##","temperature":"2"}
{"grid":"##.#.##|##...#.|#...#..|#...##.|..#....|####.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###..#.|##...##","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###..#.|##....#","temperature":"61/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.##|#....##","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####..#|#....##","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####..#|##...##","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.##|#....##","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.##|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|##...##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|#..#.##|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##.....|....#..|#...###|..#....|##.#.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|##.#.##|#.....#","temperature":"15/8"}
{"grid":"####.##|##...#.|....#..|#...##.|..#....|##.#.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|##.#.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.##|#.....#","temperature":"2"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|##.#.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.##|#....##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#.##|#....##","temperature":"2"}
{"grid":"####.##|##...##|....##.|#...##.|..#....|##.#.##|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#..#|#....##","temperature":"57/32"}
{"grid":"##.#.##|##...##|....##.|#...#..|..#....|##.#.##|#....##","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|#....#.","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|#......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|#.#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.##|#......","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##.#.##|#......","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.##|#......","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#..#|#......","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.##|.......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.##|.......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.##|##.....","temperature":"15/8"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|##.#.##|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|##.#.##|#.....#","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|####.#.|#....##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|.....#.","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###..#.|#....##","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.##|#....##","temperature":"2"}
{"grid":"##.###.|##.....|....##.|#...##.|..#....|####.##|#....##","temperature":"7/4"}
{"grid":"####.#.|##...#.|....#..|#...##.|..#....|####.##|#....##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|###..##|#....##","temperature":"115/64"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..#....|####.##|#....##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|###..#.|#....##","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|###..#.|.....##","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.##|.....##","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.##|#.....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|#...#..|#...##.|..#....|####.##|#.....#","temperature":"7/4"}
{"grid":"##.###.|##...#.|....#..|#...##.|..#....|##.#.##|#.....#","temperature":"7/4"}
{"grid":"####.#.|##...#.|....##.|#...##.|..#....|####.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##.....|....##.|#...##.|..#....|####.##|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..#....|####.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#..#|##....#","temperature":"57/32"}
{"grid":"##.#.##|##...##|....#..|#....#.|..#....|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##...##|###...#","temperature":"61/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|#.#....|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.#.|##....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|##.#.#.|##....#","temperature":"15/8"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|##.#.#.|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.#.|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##.#.#.|##....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...#..|..#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...#..|..#....|##.#.#.|##.....","temperature":"7/4"}
{"grid":"####.#.|##...#.|....##.|#...##.|..#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|#.#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#.#.|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#...|##....#","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#.#.|##.....","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#.##|##.....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#.#.|##....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|#.#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#...|##....#","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.#.|##....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...#..|..#....|##.#.#.|##....#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.##|##....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|.###.##|.#....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|#...#..|#...##.|..#....|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##.#.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.##|##.....","temperature":"15/8"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|##.#.##|##....#","temperature":"29/16"}
{"grid":"##.####|##...#.|....#..|#...##.|..#....|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##.#..#|##....#","temperature":"57/32"}
{"grid":"##.#.##|##...##|....##.|#....#.|..#....|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##.#.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...#.|#...##.|#...##.|..#....|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|#.#....|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...#..|..#....|##.#.#.|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#...##.|#.#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.##|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.##|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...#..|..#....|####.##|####..#","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.##|####..#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####...|####..#","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.##|####..#","temperature":"2"}
{"grid":"##.#.#.|##...#.|#...##.|#...##.|..#....|####.##|####..#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.##|####..#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.##|###....","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.##|####...","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#...#.#|..#...#|####.##|###....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####..#|###....","temperature":"119/64"}
{"grid":"##.###.|##...#.|....#..|#...##.|..#....|####.##|###....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|###..##|###....","temperature":"115/64"}
{"grid":"##.###.|##...#.|....#..|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.##|###....","temperature":"2"}
{"grid":"##.###.|##...#.|....##.|#...##.|..#....|####.##|###....","temperature":"7/4"}
{"grid":"##.###.|##...#.|....##.|#...##.|..#....|####.#.|###....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.##|##.....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.#.|###....","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|###..#.|#####..","temperature":"31/16"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#..#.|####.#.|###....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|###....","temperature":"2"}
{"grid":"##.####|##...#.|....##.|#...##.|..#....|####.#.|###....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|####...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|####...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|######.|###....","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|###..#.","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|###....","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|######.|###....","temperature":"29/16"}
{"grid":"####.##|##...#.|....#..|#...##.|..#....|####.#.|###....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|####.#.|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###.##.|###....","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|####.#.|###....","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|####.#.|####...","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|####.#.|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|####.#.|###..#.","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|#...#..|#...##.|..#....|####.#.|###....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.#.|###...#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.#.|###..##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.#.|##...##","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|###..#.|###..##","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|#.#....|####.#.|###...#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|#.#....|####.#.|####..#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.##|###...#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.##|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.##|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.##|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#...##.|#.#....|####.##|###...#","temperature":"7/4"}
{"grid":"##.####|##...##|....##.|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...#..|..#....|####.##|###..##","temperature":"29/16"}
{"grid":"##.#.##|##...##|#...##.|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|#.#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|#...##.|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#....#.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":".#.#.##|.#...##|....##.|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####..#|###..##","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.##|###..##","temperature":"2"}
{"grid":"##.#.##|##.....|....##.|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|###..##|###..##","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...#..|..#....|####.##|###..##","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....##.|#...#..|..#....|####.##|###..##","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|#...##.|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.##|##...##","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####..#|####.##","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####..#|###..##","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####..#|###...#","temperature":"59/32"}
{"grid":"##.###.|##...#.|....##.|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.##|###..##","temperature":"2"}
{"grid":"####.#.|##...#.|....#..|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"####...|##...#.|....#..|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####..#|###..##","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.##|###...#","temperature":"2"}
{"grid":"##.#.#.|##...#.|#...#..|#...##.|..#....|####.##|####..#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|####..#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##...#.|####..#","temperature":"61/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#..#.|####...|####...","temperature":"15/8"}
{"grid":"####.#.|##...#.|....#..|#...##.|..#....|####.#.|####..#","temperature":"7/4"}
{"grid":"##.#.#.|##.....|....#.#|#...##.|#.#....|####.#.|####..#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|####...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|####..#","temperature":"2"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|####.#.|####..#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|#.#....|####.#.|####..#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.##|####..#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.##|####...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###..#.|####..#","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|####..#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####...|####..#","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|###...#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####...|####...","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|####.#.|###...#","temperature":"7/4"}
{"grid":"####.##|##...#.|....#..|#...##.|..#....|####.#.|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|###..##","temperature":"2"}
{"grid":"####.##|##...#.|....##.|#...##.|..#....|####.#.|###...#","temperature":"7/4"}
{"grid":"##.#..#|##.....|....##.|#...##.|..##...|####.#.|###...#","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....##.|#...##.|#.#....|####.#.|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|###..#.|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.##|###....","temperature":"2"}
{"grid":"##.#.##|##...##|#...##.|#...##.|..#....|####.##|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.##|####..#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####..#|###...#","temperature":"59/32"}
{"grid":"####.##|##...##|....##.|#...##.|..#....|####.##|###...#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|#..#.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...#..|..#....|##.#.##|##....#","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##...##|##....#","temperature":"61/32"}
{"grid":"####.##|##...#.|....##.|#...##.|..#....|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|####.##|###...#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|#...#..|#...##.|..#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|#.#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##...#.|#....##","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#...|#.....#","temperature":"57/32"}
{"grid":"##.####|##...#.|....#..|#...##.|..#....|##.#.#.|#......","temperature":"7/4"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|##.#.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|#.#....|##.#.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|#...#..|#...##.|..#....|##.#.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##.....|....##.|#...##.|..#....|##.#.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##.#.##|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.##|##.....","temperature":"15/8"}
{"grid":"####.#.|##...#.|....#..|#...##.|..#....|####.##|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####..#|##....#","temperature":"115/64"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|###..##|#.....#","temperature":"113/64"}
{"grid":"##.#.##|##...#.|....##.|#...#..|..#....|###..##|#.....#","temperature":"121/64"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####..#|#.....#","temperature":"115/64"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|#.#....|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|#.#....|####.##|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|###..##|##....#","temperature":"119/64"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####..#|##....#","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.##|#......","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|##.#.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##...##|#......","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|##.#.#.|#.....#","temperature":"15/8"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|##.#.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#....#.|..#....|##.#.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.#.|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#....#.|..#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.#.|.....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.###.|.......","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.##|.......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##...#.|.......","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.#.|.......","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###..#.|#......","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.#.|.....#.","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|#...#..|#...##.|..#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.#.|.......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.#.|.....#.","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##...#.|.......","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...#..|..#....|##.#.#.|.......","temperature":"15/8"}
{"grid":"##.###.|##...#.|....#..|#...##.|..#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|#...#..|#...##.|..#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.#.|#....#.","temperature":"2"}
{"grid":"####.#.|##...#.|....#..|#...##.|..#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..#....|##.#.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|#....#.","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|###..#.|#....#.","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....#..|#...#..|..#..#.|####...|#......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|.....#.","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|#...#..|#...##.|..#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####...|#....#.","temperature":"7/4"}
{"grid":"##.###.|##...#.|....#..|#...##.|..#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|#.#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|##...#.","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####...|####.#.","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.#.|#....#.","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...#..|..#....|####.#.|#....#.","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|#....##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...#..|..#....|####.#.|#.....#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|#.#....|####.#.|#....##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####...|#....##","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.#.|#....##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#.#.|#....#.","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...#..|..#....|##.#.#.|#....#.","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##...#.|#....#.","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#.#.|##...#.","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#.##|#......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#.#.|#....##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|#..#.#.|...#.#.","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..##...|#.##.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|#.#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...#..|..#....|####.#.|#....#.","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##.....|....##.|#...##.|..#....|####.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|##...#.","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##.#.#.|#....#.","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.#.|#....#.","temperature":"2"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|##.#.#.|#....#.","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#...|#......","temperature":"57/32"}
{"grid":"##.#.##|##...##|#...#..|#...##.|..#....|##.#.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#....#.|..#....|##.#.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##...#.|#.....#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##...#.|......#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|####.#.|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...#..|#...##.|..#....|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..##...|#..#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####...|......#","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####...|......#","temperature":"57/32"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.#.|.......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|#...##.|#...##.|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####...|#......","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###..#.|#.....#","temperature":"117/64"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|#..#.#.|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##.#.##|#.....#","temperature":"2"}
{"grid":"##.#.##|##.....|....##.|#...##.|..#....|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|####.##|##....#","temperature":"7/4"}
{"grid":"##.####|##...#.|....##.|#...##.|..#....|####.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...#..|..#....|####.##|##....#","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....#..|#...##.|#.#....|####.##|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|#...##.|#...##.|..#....|####.##|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.##|#......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#.#..|###.##.|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...#..|..#....|####.##|#......","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#...#..|..#...#|####.##|#.....#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..#....|####.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.##|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|###..##|##.....","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|#.#....|####.##|###...#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.##|##.....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####..#|###...#","temperature":"115/64"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####..#|###...#","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|####.##|###...#","temperature":"7/4"}
{"grid":"##.###.|##...#.|....#..|#...##.|..#....|####.##|###...#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|#...#..|#...##.|..#....|####.##|###...#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...#..|..#....|####.##|###..##","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.##|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.##|###..##","temperature":"2"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|####.##|###..##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###..##|####.##","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|####.##|###..##","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####..#|###..##","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.##|###...#","temperature":"2"}
{"grid":"####.##|##...#.|....#..|#...##.|..#....|####.##|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####..#|####..#","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###..##|###...#","temperature":"29/16"}
{"grid":"##.#.##|##.....|....#..|#...###|..#....|####.##|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|.###.##|.##...#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|###...#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|####.#.|###...#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|#...#..|#...##.|..#....|####.#.|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|#...#..|#...##.|..#....|####.#.|####..#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|####.#.|####..#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...#..|..#....|####.#.|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.##|###....","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|###..#.|###...#","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|###..##","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##...#.|###..##","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###..#.|###..##","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|####.#.|###..##","temperature":"15/8"}
{"grid":"####.##|##...#.|....#..|#...##.|..#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|#...#..|#...##.|..#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|#.#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|####.#.|###..#.","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|###..#.","temperature":"2"}
{"grid":"##.#.##|##...#.|#...#..|#...##.|..#....|####.#.|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|####.#.|###....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|###....","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|####.##|###....","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|###..#.","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####...|###..##","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|#.#....|####.#.|###..#.","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|##...#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.#.|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|####.#.|###..#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#..#.|####.#.|###....","temperature":"7/4"}
{"grid":"##.####|##...##|....#..|#...##.|..#....|####.#.|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|###..#.|###....","temperature":"29/16"}
{"grid":"##.#.##|##...##|#...#..|#...##.|..#....|####.#.|###....","temperature":"7/4"}
{"grid":"##.#.##|##....#|....#..|#...##.|..#....|####.#.|###....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|#.#....|####.##|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.##|###....","temperature":"2"}
{"grid":"####.#.|##...#.|....##.|#...##.|..#....|####.##|###....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"...#.##|##...#.|....#..|#....#.|..##...|####.##|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|#...#..|#...##.|..#....|####.##|###...#","temperature":"7/4"}
{"grid":"##.#.#.|##.....|....#..|#...##.|..#....|####.#.|####..#","temperature":"7/4"}
{"grid":"##.#.#.|##.....|....#..|#...##.|..#....|####.##|###...#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|#.#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..#....|####.##|###...#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|#...#..|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"######.|###..#.|....#..|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|###..##|###..##","temperature":"59/32"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|###..#.|###..##","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...###|#...##.|..#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|#.#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.#.|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#....#.|..#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.####|##...##|....##.|#...##.|..#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.####|##...##|....##.|#...##.|..#....|####.#.|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|###..#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.#.|###..#.","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|####.#.","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####...|###..##","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.#.|####.#.","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####...|###..#.","temperature":"57/32"}
{"grid":"####.##|##....#|....##.|#...##.|..#....|####.#.|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|####.#.|###..##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###..#.|###....","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####...|###..#.","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#..#.|####...|###..#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#....#.|..#....|####.#.|###..#.","temperature":"7/4"}
{"grid":"####.##|##...##|....##.|#...##.|..#....|####.#.|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##....#|....#..|#...##.|..#....|####.#.|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|####.#.|###..#.","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##...#.|###..#.","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#...#..|..#....|####.#.|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|####.#.|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|####.#.|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|####.#.|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...#..|..#....|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....#.|..#....|####.#.|##....#","temperature":"7/4"}
{"grid":"##.####|##...##|....###|#...##.|..#....|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|####...|##....#","temperature":"57/32"}
{"grid":"##.#.##|##...##|....###|#...#..|..#....|####.##|##....#","temperature":"29/16"}
{"grid":"##.#.##|##...##|#...###|#...##.|..#....|####.##|##....#","temperature":"7/4"}
{"grid":"####.##|##...##|....###|#...##.|..#....|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|####...|##...##","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##.#.#.|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|#..#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|#..#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|#.#....|##.#.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#..|#...##.|..#....|##.#.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.###.|#......","temperature":"29/16"}
{"grid":"##.#.##|##...##|#...#..|#...##.|..#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##.#.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##.#.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...###|..#....|#..#.#.|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#...##.|..#..#.|##.#.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##..##.|#......","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|####.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...##|#...###|#...##.|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.####|##...##|....###|#...##.|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...#.#|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...#.#|..#....|####.#.|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|######.|#......","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|###.##.|#......","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#...#..|..#....|##.###.|#......","temperature":"15/8"}
{"grid":"####.##|##...##|....##.|#...##.|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...###|..#....|####.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...###|..#..#.|####.#.|.......","temperature":"59/32"}
{"grid":"##.####|##...##|....###|#...###|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...###|..#....|####.#.|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...###|..#....|###..#.|#.....#","temperature":"117/64"}
{"grid":"##.#.##|##...##|....###|#....##|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.####|##...##|....###|#...###|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...###|..#....|####.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...###|..#....|##.#.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|#...###|#...###|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...###|..#..#.|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...###|..#....|##.#.#.|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...###|..#....|#..#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...###|..#....|##.#...|##....#","temperature":"57/32"}
{"grid":"##.####|##...##|....###|#...###|..#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...###|#...###|..#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|#.#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##.#.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##.#.#.|#....##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##...#.|#....#.","temperature":"59/32"}
{"grid":"##.#.##|##...##|....##.|#...#..|..#....|##.#.#.|#....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##.#.#.|#....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##.#...|#....#.","temperature":"57/32"}
{"grid":"##.####|##...##|....###|#...##.|..#....|##.#.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##...#.|#....#.","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##.#.#.|##...#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#...##.|..#..#.|##.#...|#....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#.#.|#....#.","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|#.#....|##.#.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.#.|#......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.##|#......","temperature":"2"}
{"grid":"####...|##...#.|....#..|#...##.|..#....|##.#.##|#......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...#..|..#....|##.#.##|#......","temperature":"29/16"}
{"grid":"####.#.|##...#.|....#..|#...##.|..#....|##.#.#.|#......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#...|#......","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#.#.|#......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#...|#.....#","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|#..#.#.|#......","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|#.#....|##.#.#.|#......","temperature":"7/4"}
{"grid":"...#.##|##...#.|....##.|#...##.|..#....|##.#.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##.....|....###|#...##.|..#....|##.#.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#..#.|##.#.#.|#......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.###.|#......","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##...#.|.......","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|###..#.|.......","temperature":"115/64"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.###.|.......","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##...|##.#.#.|......#","temperature":"2"}
{"grid":"####.#.|##...#.|....#..|#...##.|..#....|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|#..#.#.|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|#...#..|#...##.|..#....|##.#.#.|#......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..#....|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|#..#.##|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#.#.|......#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|#..#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##.#.##|......#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##.#.##|.......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|#..#.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|#...##.|#...##.|..#....|##.#.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#....#.|..#....|##.#.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|#.#....|##.#.##|......#","temperature":"7/4"}
{"grid":"####.##|##...#.|....##.|#...##.|..#....|##.#.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#.##|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...#..|..#....|##.#.##|......#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|###..##|......#","temperature":"119/64"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#...#|###..##|......#","temperature":"117/64"}
{"grid":"##.#.##|##....#|....#..|#...##.|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####...|#.....#","temperature":"57/32"}
{"grid":"##.####|##...##|....#..|#...##.|..#....|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|##.#.#.|......#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##...#.|...#...","temperature":"119/64"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.####|##...##|....#..|#...##.|..#....|##.#.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#.##|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.##|#......","temperature":"2"}
{"grid":"##.####|##...##|....##.|#...##.|..#....|####.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...#..|..#....|####.##|#......","temperature":"29/16"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#.##|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#...##.|#.#....|##.#.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#..#|##....#","temperature":"59/32"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##....#|##.#..#","temperature":"125/64"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##...##|#.....#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....##.|#...#..|..#....|##.#.##|##....#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|#..#.#.|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##...#.|###...#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....###|#...#..|..#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.####|##...##|....###|#...##.|..#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|###..##|###..##","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|##...##","temperature":"15/8"}
{"grid":"####.##|##...#.|....##.|#...##.|..#....|####.#.|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###..#.|###..#.","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|###..#.|###..#.","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|####.#.|###..#.","temperature":"15/8"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|####.#.|##.....","temperature":"7/4"}
{"grid":"##.#.##|##.....|....#..|#...#..|..#....|###....|###....","temperature":"455/256"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|###..#.|###....","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###....|###....","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#..#.|####.#.|###....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#..#.|####...|###....","temperature":"29/16"}
{"grid":"##.####|##...#.|....#..|#...##.|..#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|#...##.|#...##.|..#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|###..#.|####.##","temperature":"59/32"}
{"grid":"####.##|##...#.|....##.|#...##.|..#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.####|##...#.|....##.|#...##.|..#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.####|##...#.|....##.|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####..#|####.##","temperature":"59/32"}
{"grid":"##.#.##|##.....|....##.|#...##.|..#....|####.##|###...#","temperature":"7/4"}
{"grid":"####.##|##...#.|....##.|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|####.#.","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.##|####.##","temperature":"15/8"}
{"grid":"####.#.|##...#.|....##.|#....#.|..##...|####.#.|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|####..#|###..##","temperature":"29/16"}
{"grid":"##.#.##|##...#.|#...#..|#...##.|..#....|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.##|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.##|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.##|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|###..##|###..##","temperature":"115/64"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|###..##|###...#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|###..##|##....#","temperature":"61/32"}
{"grid":"##.#.##|##...##|#...##.|#...##.|..#....|####.##|##....#","temperature":"7/4"}
{"grid":"##.####|##...##|....##.|#...##.|..#....|####.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|###...#|##....#","temperature":"119/64"}
{"grid":"####.##|##...##|....##.|#...##.|..#....|####.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|#.#....|####.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.##|##.....","temperature":"15/8"}
{"grid":"##.####|##...#.|....##.|#...##.|..#....|####.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|####.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|####.##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##...#.|#.....#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...#.|#...##.|#...##.|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.####|##...#.|....##.|#...##.|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#..#.|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|#...##.|#...##.|..#....|##.#.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|#..#.##|#......","temperature":"15/8"}
{"grid":"####.##|##...#.|....##.|#...##.|..#....|####.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|#...##.|#...##.|..#....|####.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|###..#.|#......","temperature":"29/16"}
{"grid":"##.####|##...#.|....#..|#...##.|..#....|####.##|#......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|####.##|#......","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####..#|#......","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|#..#.#.|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...#..|..#....|####.##|#......","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.##|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|####.##|.......","temperature":"15/8"}
{"grid":"##.#.##|##....#|....#..|#...##.|..#....|####.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#....#.|..#....|####.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|####.##|#......","temperature":"29/16"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|####.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#..|#...##.|..#....|####.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#.##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#.#.|#.....#","temperature":"2"}
{"grid":"####.##|##....#|....##.|#...##.|..#....|##.#.##|#.....#","temperature":"7/4"}
{"grid":"####.##|##...##|....##.|#...##.|..#....|##.#.#.|#.....#","temperature":"7/4"}
{"grid":"####.##|##...##|....##.|#...##.|..#....|##.#.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##.#.#.|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#...##.|#.#....|####.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##..##.|#....#.","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#...#..|..#....|##.#.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...###|#...##.|..#....|##.#.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.#.|##...##","temperature":"15/8"}
{"grid":"####.##|##...##|....###|#...##.|..#....|##.#.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##.#.#.|.....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#...#..|..#....|##.#.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...###|..#....|##.#.#.|#....##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#...###|#.#....|##.#.#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##.....|#....##","temperature":"15/8"}
{"grid":"##.####|##...##|....###|#...##.|..#....|##.#.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|#.#....|##.#.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##.#.#.|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#...###|..#....|##...#.|#....##","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#...#.#|..#....|###..#.|#....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|##...#.|#.....#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#.#.|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|##.#...|##.....","temperature":"29/16"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#..#.|##.#.#.|##.....","temperature":"7/4"}
{"grid":"##.#.##|##....#|....#..|#...##.|..#....|##.#.#.|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#...|##.....","temperature":"57/32"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##...#.|##.....","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##...#.|###....","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##...#.|###....","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|##.#.#.|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|#.#....|##.#.#.|##.....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.#.|##.....","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.#.|##.....","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#...##.|#.#....|##.#.#.|##.....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.##|##.....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##...##|##.....","temperature":"115/64"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#..#.|##.#.#.|##.....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##...#.|##.....","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|#.#....|##.#.#.|##.....","temperature":"7/4"}
{"grid":"##.#.#.|##.....|....#..|#...##.|..#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#...|##....#","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##...#.|##....#","temperature":"61/32"}
{"grid":"##.#.#.|##...#.|#...##.|#...##.|..#....|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..#....|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.####|##...#.|....##.|#...##.|..#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##...#.|##....#","temperature":"61/32"}
{"grid":"####.##|##...#.|....##.|#...##.|..#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##.#.#.|#.....#","temperature":"2"}
{"grid":"####.##|##...#.|....##.|#...##.|..#....|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##...#.|##.....","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##...#.|##.#..#","temperature":"63/32"}
{"grid":"####.##|##...#.|....#..|#...##.|..#....|##.#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|#..#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##.....|....#..|#...###|..#....|##...#.|##....#","temperature":"61/32"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#..#.|##.#.#.|##.....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.#.|##....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...#..|..#....|####.#.|##....#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|###..#.|##....#","temperature":"61/32"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..#....|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.##|.....##","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.#.|......#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####.#.|.....##","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|###..#.|.....#.","temperature":"59/32"}
{"grid":"####.#.|##...#.|....##.|#...##.|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|####...|......#","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..#....|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.#.##|......#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.##|......#","temperature":"2"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|##.#.##|......#","temperature":"15/8"}
{"grid":"####.##|##...#.|....#..|#...##.|..#....|##.#.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|###..##|#.....#","temperature":"113/64"}
{"grid":"##.#.##|##...##|....#..|#...#.#|..#...#|##.#.##|......#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#...|......#","temperature":"57/32"}
{"grid":"##.#.##|##...##|....#..|#...#..|..#....|##.#.##|......#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#...##.|#.#....|####.##|#.....#","temperature":"7/4"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|####.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##....#|....#..|#...##.|..##...|####.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##....#|....#..|#...##.|..#....|####.##|#....##","temperature":"7/4"}
{"grid":"##.####|##...##|....#..|#...##.|..#....|##.#.##|#.....#","temperature":"7/4"}
{"grid":"####.##|##...##|....#..|#...##.|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##....#|....#..|#...###|..#....|####.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##....#|....#..|#...##.|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.####|##...##|....##.|#...##.|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...##.|#...##.|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|..##.#.|#......","temperature":"29/16"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####.#.|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#...##.|#.#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|#.#....|####.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|#.#....|#.##.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...##.|..#....|####...|......#","temperature":"57/32"}
{"grid":"####.##|##...##|....##.|#...##.|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|####.##|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####.#.|.......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###..##|......#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#..|#...##.|#.#....|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#.#.|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|##.#...|#.....#","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|####...|#.....#","temperature":"57/32"}
{"grid":"####.##|##...#.|....#..|#...##.|..#....|####.##|#.....#","temperature":"7/4"}
{"grid":"##.####|##...#.|....#..|#...##.|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"####.#.|##...#.|....#..|#...##.|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##.....|....#..|#...##.|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#......|..#...#|####.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####..#|......#","temperature":"57/32"}
{"grid":"##.###.|##...#.|....##.|#...##.|..#....|####.##|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|#.#....|####.##|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|###..##|......#","temperature":"61/32"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|......#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|.......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...#..|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|####.#.|#.....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|#...##.|#...##.|..#....|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|###..#.|#.....#","temperature":"117/64"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|###..#.|......#","temperature":"61/32"}
{"grid":"##.#.##|##...#.|....##.|#...#..|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###..#.|......#","temperature":"61/32"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#...##.|..#....|###..#.|......#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#..|#...##.|#.#....|####.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|#...##.|#...##.|..#....|####.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#...##.|..#....|#.##.##|#.#...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#....#.|..#....|###..##|#.....#","temperature":"7/4"}
{"grid":"####.##|##...##|....##.|#...##.|..#....|##.#.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#...#..|..#...#|####.##|.....##","temperature":"29/16"}
{"grid":"####.##|##...#.|....#..|#...##.|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|####.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|###...#|......#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|####.##|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|#.#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##...#.|....#..","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#..#.|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.#.|##.....|....#..|#...##.|..#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#.#.|.......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|######.|.......","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|..#....|##.#...|.....#.","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....##.|#...##.|#.#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.##|.......","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##...##|#.....#","temperature":"119/64"}
{"grid":"##.#.#.|##...#.|....#..|#...##.|..#....|##.#.##|.....##","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#...#..|..#....|##.#.##|......#","temperature":"29/16"}
{"grid":"##.###.|##...#.|....#..|#...##.|..#....|##.#.##|......#","temperature":"7/4"}
{"grid":"##.###.|##...#.|....#..|#...##.|..#....|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.##|##.....|....#..|#...##.|..##...|##.#.##|.......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#...##.|..#....|##.#.#.|.......","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"####.##|##...#.|....#..|#...##.|..#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.##|##.....|....#..|#...##.|..#....|##.#.#.|.......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#...##.|#.#....|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#...##.|..#....|##.###.|.......","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##.#.#.|.......","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|######.|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|####.#.|......#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|####.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#......|..##...|####.#.|#.....#","temperature":"61/32"}
{"grid":"##.#.##|##...#.|....#..|#......|..##...|####...|#.....#","temperature":"243/128"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##.#.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|####.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|####.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|####.#.|#....##","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|####.#.|#.....#","temperature":"7/4"}
{"grid":"####.##|##...#.|....##.|#....#.|..##...|##.#.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|#.##...|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##.#.##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##.#.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##.#.##|#......","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##.#.##|##.....","temperature":"2"}
{"grid":"####.##|##...#.|....#..|#....#.|..##...|##.#.##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.##|##.....","temperature":"7/4"}
{"grid":"##.####|##...#.|....#..|#....#.|..##...|##.#.##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##.#.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.##|#......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##.#.##|.......","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.#.|#......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|#...#..|#....#.|..##...|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.##|##.....|....#..|#....#.|..##...|##.#.#.|#......","temperature":"15/8"}
{"grid":"####.##|##...#.|....#..|#....#.|..##...|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#......|..##...|##.#.#.|.......","temperature":"59/32"}
{"grid":"##.#.##|##.....|....#..|#...##.|..##...|##.#.#.|.......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#....#.|#.##...|##.#.#.|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.#.|..#....","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|...#.#.|..#....","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.#.|..##...","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.#.|..##...","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.##|..##...","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|...#.#.|..###..","temperature":"15/8"}
{"grid":"##.#.##|##.....|....#..|#....#.|..##...|#..#.#.|..##...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.#.|#.##...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..###.|..##...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#......|..##...|#..#.#.|..##...","temperature":"117/64"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##.#.|#..#.#.|..#....","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.#.|...#...","temperature":"2"}
{"grid":"##.#.##|##.....|....#..|#....#.|..##...|#..#.#.|...#...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|#...#..|#....#.|..##...|#..#.#.|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.##|...#...","temperature":"2"}
{"grid":"##.#.##|##...#.|#...#..|#....#.|..##...|#..#.##|...#...","temperature":"7/4"}
{"grid":"##.####|##...#.|....#..|#....#.|..##...|#..#.##|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|...#.##|...#...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.##|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|...#.#.|...#...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.#.|...#...","temperature":"2"}
{"grid":"####.##|##...#.|....#..|#....#.|..##...|#..#.#.|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|#..#.#.|...#..#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.##|#..#...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#....##|#..#...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.##|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#......|..##...|#..#.##|...#...","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.#.|#..#.#.","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|#..#.##|...#...","temperature":"7/4"}
{"grid":"##.#.##|##.....|....#..|#....#.|..##...|#..#.##|...#...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.##|...#...","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#......|..##...|#..#.##|...#...","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##...|#..#.##|...#...","temperature":"59/32"}
{"grid":"####.##|##...#.|....##.|#....#.|..##...|#..#.##|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|#.##...|#..#.##|..##...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|#..#.##|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|#...##.|#....#.|..##...|#..#.##|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#....##|#..#...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|#..#.##|..##...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|#.##...|#..#.#.|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|...#.##|...#...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#..#|...#...","temperature":"29/16"}
{"grid":"##.#.##|##.....|....###|#....#.|..##...|#..#.##|...#...","temperature":"7/4"}
{"grid":"##.####|##...#.|....##.|#....#.|..##...|#..#.##|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|#.##...|#..#.##|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#..#|...#...","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#....#.|..##...|#..#.##|...#...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.##|...#..#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|...#.##|...#..#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.##|...#.##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|#..#.##|...#..#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.##|..##..#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.##|..##.##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#......|..##...|#..#.##|..##..#","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.##|..##..#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#......|..##..#|#..#.##|..##..#","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#...|..##..#","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.##|..##...","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#..#|..##...","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##...|#..#.##|..##...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#....#.|..#....|#..#.#.|..##...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|#..#.##|...#...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.#.|..##..#","temperature":"2"}
{"grid":"##.#.##|##...#.|#...##.|#....#.|..##...|#..#.#.|..##...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#......|..##...|#..#.#.|..##...","temperature":"113/64"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|...#.#.|..##...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|...#.#.|..##..#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.#.|..#....","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..###.|..##...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.#.|..###..","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|#.##...|#..#.#.|..###..","temperature":"7/4"}
{"grid":"####.##|##...#.|....##.|#....#.|..##...|#..#.#.|..###..","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#......|..##...|#..#.#.|..####.","temperature":"29/16"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|#..#.#.|..##...","temperature":"31/16"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..###.|..###..","temperature":"7/4"}
{"grid":"####.##|##...#.|....##.|#....#.|..##...|#..#.#.|...##..","temperature":"7/4"}
{"grid":"####.##|##...#.|....#..|#....#.|..##...|#..#.#.|..####.","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#....#.|..###..","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.#.|...##..","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.#.|..###..","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.#.|....#..","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.#.|...##..","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|#.##...|#..#.#.|...##..","temperature":"7/4"}
{"grid":"##.#.##|##...#.|#...##.|#....#.|..##...|#..#.#.|...##..","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.#.|...###.","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.#.|...###.","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|#.##...|#..#.#.|...###.","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.#.|#..###.","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##...|#..#.#.|...##..","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##...|#..#.#.|...##..","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##...|#..###.|...##..","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##.#.|#..#.#.|..##...","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##...|...#.#.|...##..","temperature":"15/8"}
{"grid":"##.###.|##...#.|....#..|#....#.|..##...|#..#.#.|...#...","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|#...#..|#....#.|..##...|#..#.#.|...##..","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##...|#..#.#.|#..##..","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|#.##...|#..#.#.|...##..","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##...|#..#.#.|....#..","temperature":"7/4"}
{"grid":"##.###.|##...#.|....#..|#....#.|..##...|#..#.#.|...##..","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##...|#..#.#.|...###.","temperature":"15/8"}
{"grid":"##.#.#.|##.....|....#..|#...##.|..##...|#..#.#.|...##..","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##...|#..#.#.|...#...","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|#..#.#.|...##..","temperature":"7/4"}
{"grid":"####.##|##...#.|....#..|#....#.|..##...|#..#.#.|..###..","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.#.|..##.#.","temperature":"15/8"}
{"grid":"##.#.##|##...#.|#...#..|#....#.|..##...|#..#.##|..##..#","temperature":"7/4"}
{"grid":"##.####|##...#.|....#..|#....#.|..##...|#..#.##|..##..#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##.#.##|......#","temperature":"2"}
{"grid":"##.#.##|##.....|....#..|#....#.|..##...|##.#.##|......#","temperature":"15/8"}
{"grid":"##.####|##...#.|....#..|#....#.|..##...|##.#.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.##|......#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.##|.......","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|##.#.##|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|##.#.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##...##|.......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##....#|.......","temperature":"115/64"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|##.#.##|.......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#......|..##...|##.#.##|.......","temperature":"29/16"}
{"grid":"##.#.##|##...#.|#...##.|#....#.|..##...|##.#.##|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|#.##...|##.#.##|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|#.##...|##.#.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|#.##...|##.#.##|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.#.|......#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.#.|.......","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|####.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.###.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##...#.|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|####.#.|.......","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#......|..##...|####.#.|.......","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|####.#.|......#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##...|####..#|......#","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....##.|#......|..##...|######.|.......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|####.#.|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|######.|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|####...|.......","temperature":"117/64"}
{"grid":"##.####|##...#.|....##.|#....#.|..##...|####.#.|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|####...|#......","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|###..#.|.......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.#.|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#..#|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##...#.|.......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##..##.|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|#.##...|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.#.|.....##","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.#.|.....##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|#.##...|.#.#.#.|.....##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.#.|#....##","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##...#.|#....##","temperature":"29/16"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.#.|##...#.","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.#.|##.....","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|#.##...|##.#.#.|##...#.","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#...|##...#.","temperature":"119/64"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..#....|##.#.#.|##...#.","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.#.|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.#.|##....#","temperature":"2"}
{"grid":"##.####|##...#.|....##.|#....#.|..##...|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#...|##....#","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##.#.#.|##....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|####.#.|##....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|#..#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##...##|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#....#.|#.##...|##.#.##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|#.##...|##.#.##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##.#..#|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|##...##|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#......|..##...|####.#.|##....#","temperature":"117/64"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##...#.|###....","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#...|##.....","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##...#.|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#......|..##...|##.#.#.|##....#","temperature":"117/64"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##.#.|##...#.|##.....","temperature":"115/64"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.##|##.....","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#..#|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|##.#.##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|#.##...|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|####...|##....#","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##...|####...|##....#","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|###..#.|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..#....|####.#.|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|##.#.#.|##...##","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|#..#.#.|#....##","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#......|..##...|##.#.#.|#....##","temperature":"117/64"}
{"grid":"####.##|##...#.|....##.|#....#.|..##...|##.#.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|#...##.|#....#.|..##...|##.#.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|##.#.#.|#....##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|##.#.#.|#....##","temperature":"2"}
{"grid":"##.#.##|##...##|#...##.|#....#.|..##...|##.#.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|##.#.##|#....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#....#.|#.##...|##.#.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...##.|#....#.|..##...|####.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|##...#.|.....##","temperature":"29/16"}
{"grid":"##.####|##...##|....##.|#....#.|..##...|##.#.#.|#....##","temperature":"7/4"}
{"grid":"####.##|##...##|....##.|#....#.|..##...|##.#.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#......|..##...|##.#.#.|#....#.","temperature":"59/32"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|#..#.#.|#....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|##.#...|#....##","temperature":"57/32"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|##.#.#.|#....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|#..#.#.|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....#.|..#....|##.#.#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|##.#.#.|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|##.#.##|##...##","temperature":"2"}
{"grid":"####.##|##...##|....###|#....#.|..##...|##.#.##|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|##.#.##|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|##.#.##|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|##.#.##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|#..#.##|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|##.#.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##...|##.#.#.|#......","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|##.#.#.|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....#.|#.##...|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|##.#.#.|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|##...#.|......#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|##.#.#.|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|##.#.##|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....##|#.##...|##.#.#.|.....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|##...#.|.....##","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|#..#.#.|.....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..#....|##.#.#.|.....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####.#.|......#","temperature":"2"}
{"grid":"##.####|##...##|....###|#....##|..##...|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|##.#.#.|.......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....##|..#....|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...###|#....##|..##...|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|##.#...|......#","temperature":"57/32"}
{"grid":"##.#.##|##...##|....###|#...###|..##...|#..#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|#..#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|##.#...|.......","temperature":"115/64"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####...|.....##","temperature":"57/32"}
{"grid":"##.####|##...##|....###|#....##|..##...|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####...|......#","temperature":"57/32"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####.##|......#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##...|#####..|......#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|#####..|......#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####.#.|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....##|#.##...|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####...|#.....#","temperature":"57/32"}
{"grid":"##.#.##|##...##|....###|#....##|#.##...|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####.#.|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##...|###..#.|.....##","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|####.#.|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|#...###|#....#.|..##...|####.#.|.....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|####...|.....#.","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|###..#.|.....##","temperature":"29/16"}
{"grid":"####.##|##...##|....###|#....#.|..##...|####.#.|.....##","temperature":"7/4"}
{"grid":"##.####|##...##|....###|#....#.|..##...|####.#.|.....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|##.#.#.|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|.###.#.|.#...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|####...|.....##","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|####...|##...##","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|####.#.|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|####.#.|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##...|####.#.|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...###|#....#.|..##...|####.#.|......#","temperature":"7/4"}
{"grid":"##.####|##...##|....###|#....#.|..##...|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##...|####.#.|......#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#....#.|..#....|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|###..#.|......#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|###....|......#","temperature":"29/16"}
{"grid":"##.#.##|##...##|#...###|#....##|#.##...|####.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####.#.|.......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|####...|.......","temperature":"117/64"}
{"grid":"##.#.##|##...##|....###|#....#.|..##.#.|####...|.......","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#.....#|..##...|##.#.#.|......#","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|.#.#.#.|.#....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|#.##...|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####.#.|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##...|####.#.|##....#","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|###..#.|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####.##|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####...|##....#","temperature":"57/32"}
{"grid":"...#.##|##...##|....###|#....##|..##...|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####.#.|##.....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|##.#.##|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####.#.|##...##","temperature":"2"}
{"grid":"##.####|##...##|....###|#....##|..##...|####.#.|##...##","temperature":"7/4"}
{"grid":"####.##|##...##|....###|#....##|..##...|####.#.|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|####.#.|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####...|##...##","temperature":"57/32"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|####.#.|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|#...###|#....##|..##...|####.#.|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..#....|####.#.|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####.##|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|####.#.|##...#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|##.#.#.|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....##|..##...|##.#...|##....#","temperature":"57/32"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|##.#...|##...##","temperature":"115/64"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|####.#.|##...##","temperature":"2"}
{"grid":"####.##|##...##|....###|#....#.|..##...|####.#.|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...###|#....#.|..##...|####.#.|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....#.|#.##...|####.#.|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##...|####...|###..##","temperature":"121/64"}
{"grid":"##.#.##|##...##|....###|#....#.|..#....|####.#.|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|####...|###..##","temperature":"57/32"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|####.##|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....#.|#.##...|####.#.|##...##","temperature":"7/4"}
{"grid":"##.####|##...##|....###|#....#.|..##...|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##...|####.#.|###..##","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|####.##|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|####.#.|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##...|####.#.|###...#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#....#.|..##...|####...|###....","temperature":"57/32"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|####.#.|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##...|####...|###...#","temperature":"57/32"}
{"grid":"##.#.##|##...##|....##.|#....#.|#.##...|####.#.|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|###..#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|#...##.|#....#.|..##...|####.#.|#.....#","temperature":"7/4"}
{"grid":"####.##|##...#.|....##.|#....#.|..##...|####.#.|......#","temperature":"7/4"}
{"grid":"####.##|##...#.|....##.|#....#.|..##...|####.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##...|####.#.|#.....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##...|###..#.|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##...|####.#.|#......","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##...|####.##|#.....#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##...|##.#.#.|#....##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##...|#..#.#.|#....##","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|#...##.|#....#.|..##...|##.#.#.|#....##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##...|##.#.#.|#.....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##..#|##.#.#.|#......","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##...|##.#.#.|#......","temperature":"2"}
{"grid":"##.#.#.|##...#.|#...#..|#....#.|..##...|##.#.#.|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##...|##.#.#.|#.....#","temperature":"61/32"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..#....|##.#.#.|#.....#","temperature":"7/4"}
{"grid":"####.#.|##...#.|....#..|#....#.|..##...|##.#.#.|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##...|##.#.##|#.....#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..#....|##.#.##|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##...|####.#.|##....#","temperature":"2"}
{"grid":"##.###.|##...#.|....#..|#....#.|..##...|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##...|####.##|##....#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##...|####.#.|##....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##...|####.##|##....#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##...|####.#.|##.....","temperature":"31/16"}
{"grid":"##.#...|##.....|....##.|#....#.|..##...|####.#.|##....#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|#...##.|#....#.|..##...|####.#.|##....#","temperature":"7/4"}
{"grid":"##.###.|##...#.|....##.|#....#.|..##...|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|#.##...|####.#.|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##...|######.|##.....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|######.|##.....","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|######.|#......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|####...|##.....","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....##.|#......|..####.|######.|#......","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#......|..##.#.|######.|##.....","temperature":"31/16"}
{"grid":"##.###.|##...#.|....##.|#......|..##.#.|######.|##.....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##.#.|##.###.|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#......|..##.#.|##.###.|##.....","temperature":"61/32"}
{"grid":"##.#.#.|##...#.|....##.|#......|#.##.#.|######.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#......|..####.|######.|##.....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|####.#.|##....#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|#####..|##.....","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##.##..|##.....","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###.#..|##.....","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##...|#####..|##.....","temperature":"15/8"}
{"grid":"##.###.|##...#.|....##.|#......|..##.#.|#####..|##.....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|#...##.|#......|..##.#.|#####..|##.....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|#####..|###....","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#......|..##.#.|#####..|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|####...|###....","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#......|..##.#.|######.|###....","temperature":"15/8"}
{"grid":"####.#.|##...#.|....##.|#......|..##.#.|######.|###....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|#...##.|#......|..##.#.|#####..|###....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|#####..|####..#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##.#.|#####..|####..#","temperature":"121/64"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##...|#####..|####..#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|#####..|####...","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|####...|####..#","temperature":"61/32"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|####...|####...","temperature":"123/64"}
{"grid":"####.#.|##...#.|....##.|#......|..##.#.|#####..|####...","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|#...##.|#......|..##.#.|#####..|####...","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##...|#####..|###....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|######.|###....","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##...|######.|###....","temperature":"59/32"}
{"grid":"##.#.#.|##.....|....#.#|#......|..##.#.|######.|###....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###.##.|###....","temperature":"2"}
{"grid":"####.#.|##...#.|....##.|#......|..##.#.|###.##.|###....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..#..#.|###.##.|###....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|#.##.#.|###.##.|###....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..#..##|###.##.|###....","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|#...##.|#......|..##.#.|###.##.|###....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..####.|###.##.|###....","temperature":"15/8"}
{"grid":"##.###.|##...#.|....##.|#......|..##.#.|###.##.|###....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##.#.|##..##.|###....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##.#.|###.##.|###....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###.##.|##.....","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##..##.|##.....","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#......|..##.#.|##..##.|##.....","temperature":"31/16"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##...|##..##.|##.....","temperature":"15/8"}
{"grid":"####.#.|##...#.|....##.|#......|..##.#.|##..##.|###....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..####.|##..##.|##.....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###.##.|#......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###.#..|#.....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|#...##.|#......|..##.#.|#####..|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###.#..|###...#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..####.|###.#..|###...#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###.#..|###....","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|####...|###....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|###....|###....","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##.#.|###....|###....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|###....|###..#.","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|#.##.##|###....|###....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##..#|###....|###....","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|###....|####...","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|####.#.|####...","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|###..#.|####...","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###..#.|####...","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##.#.|###..#.|####...","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##...#.|####...","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##...|###..##|####...","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##.#.|###..#.|####...","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##.#.|###..#.|####..#","temperature":"61/32"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##...|###..#.|####...","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###..#.|####..#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..#..#.|###..#.|####..#","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....##.|#......|#.##.#.|###..#.|####..#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###..##|####..#","temperature":"2"}
{"grid":"##.#...|##...##|....##.|#......|..##.#.|###..##|####..#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|###..##|####...","temperature":"2"}
{"grid":"##.###.|##...#.|....##.|#......|..##.##|###..##|####...","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|###..##|####..#","temperature":"2"}
{"grid":"####.#.|##...#.|....##.|#......|..##.##|##...##|####..#","temperature":"7/4"}
{"grid":"####.#.|##...#.|....##.|#......|..##.##|###..##|####..#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##..#|####.##|####..#","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....##.|#......|..#..##|###..##|####..#","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|####.##|####..#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|#...##.|#......|..##.##|###..##|####..#","temperature":"7/4"}
{"grid":"##.###.|##...#.|....##.|#......|..##.##|###..##|####..#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##.##|###..##|####..#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|###...#|####..#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|###...#|####...","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###...#|####.##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###....|####.##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##.....|####.##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###....|###..##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###....|####.#.","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|###....|####.##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|####...|####.##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|####...|###..##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##.##|####...|###..##","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|####...|#....##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|####...|#....##","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|#.##.##|####...|#....##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|####...|##...##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|###....|##...##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|###....|###.###","temperature":"61/32"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|###....|###..##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##..#|###....|###..##","temperature":"31/16"}
{"grid":"##.#.##|##...#.|....##.|#......|..##.##|###....|###..##","temperature":"31/16"}
{"grid":"##.#.##|##...#.|....##.|#......|..##.##|###....|###.###","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|###....|####.#.","temperature":"2"}
{"grid":"####.#.|##...#.|....##.|#......|..##.#.|##.....|####.##","temperature":"7/4"}
{"grid":"##.#...|##.....|....##.|#......|..##.#.|###....|###...#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#......|..##.#.|###....|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|###....|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|###....|######.","temperature":"7/4"}
{"grid":"##.####|##...##|....###|#......|..##.#.|##.....|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|####...|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|####...|####.#.","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|####...|######.","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#....##|..##.#.|####...|####.#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..###..|####...|####.#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..#..#.|####...|####..#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|####...|####..#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|####...|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|####...|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|####...|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|####...|####..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|####...|#####.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|####...|##....#","temperature":"61/32"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.#.|####...|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|####...|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|####...|#####.#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|#####.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|#####.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|####...|#####..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|####...|#####..","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|####...|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|####...|####...","temperature":"31/16"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.#.|####...|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|####...|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|####...|####...","temperature":"63/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|####...|###....","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##...|###.#..|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|####...|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|#####..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|###....|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|###....|#####..","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|###....|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.#.|###....|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##...|###....|#####..","temperature":"115/64"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|###....|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|###....|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|###...#|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|###...#|####...","temperature":"63/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###...#|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###...#|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###...#|#####..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###...#|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###...#|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|###...#|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###...#|####...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#.#..##|#.#....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|###...#|####...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|####..#|####...","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|###...#|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###...#|####..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####..#|####..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####.##|####..#","temperature":"59/32"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|####..#|####..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|####..#|####..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####...|###...#","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|####..#|####..#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###...#|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##...##|####.##","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#......|..##.##|##....#|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##...##|##.#.##","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|##...##|##.#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##...##|##.#..#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|##...##|##.#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..#.###|##...##|##.#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|##...##|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..#..##|##...##|##.#.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|##...##|##.#.##","temperature":"15/8"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|##...##|##.#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|##...##|##.#.##","temperature":"15/8"}
{"grid":"####.##|##...##|....#.#|#......|..##.##|##...##|##.#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..#..##|##....#|##.#.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##...##|##.#.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##...##|##.####","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|##...##|##.#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|##...##|#..#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|##...##|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##....#|##.#.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|##.#.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|##....#|##.#.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|##....#|##.#.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|##.####","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##....#|##.####","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#......|..##.##|##....#|##.#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.....|##.#.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.....|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##.....|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|##.#.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|##.#.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|##.#..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|##.....|##.#..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##.....|##.#..#","temperature":"63/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|#..#..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|##.....|#..#..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|##.....|##.#..#","temperature":"63/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##.....|#...#.#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|...#..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|##.....|...#..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|...#..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|......#","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|###....|......#","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|###....|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.....|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|....#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|....#..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|#...#..","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.#.|##.....|#...#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##....#|#...#..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##....#|#...#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#.....#|#...#..","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|......#|#...#..","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##....#|....#..","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##....#|....#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#......|....#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|#...#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|##..#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|#...###","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##.....|###.#.#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|##..#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|#...#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|##.....|#...###","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.#.|##.....|#...###","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|##.....|##..#.#","temperature":"241/128"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|##.....|#...#.#","temperature":"245/128"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.#.|##.....|#...#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|##.....|#...#.#","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.#.|##.....|#...#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###.#|##.....|#...#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##.....|##....#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#......|#...#.#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|###.#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##.....|###.##.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##.....|###.#.#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|###.#..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|##....#|###.#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.....|###.#..","temperature":"59/32"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|##.....|##..#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|###.#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|##.....|##..###","temperature":"29/16"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.#.|##.....|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|#...#..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|#...#.#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|#...#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|#..##..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|##.....|#...#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|##.....|#..##..","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.#.|##.....|#..##..","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.#.|##.....|#..#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|#..#...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|...#...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##....#|#..#...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##....#|#..#...","temperature":"233/128"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|##.....|#..#...","temperature":"31/16"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##....#|#..#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##...##|#..#...","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|##...##|#..#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|##...##|#..#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#....##|#..#...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##...##|...#...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##...##|.......","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##...##|...#...","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##...##|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##...##|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##...##|#......","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##...##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###..##|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###..##|#......","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|###..##|#......","temperature":"31/16"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|###..##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##...##|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####.##|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####.##|.......","temperature":"15/8"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|###..##|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####.#.|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|####.##|.......","temperature":"29/16"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|####.##|.......","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|####.##|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.#.##|.......","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|##.#.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.#.#.|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|##.#..#|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###..##|.......","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|###..##|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###..##|.......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###..##|.......","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|###..##|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|....#..","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|##.....|....#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|##.....|#...#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|##.....|....#..","temperature":"249/128"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#......|#......","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|#......|#......","temperature":"59/32"}
{"grid":"####.##|##...##|....###|#.....#|..##.##|##.....|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|##.....|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##.....|#...#..","temperature":"239/128"}
{"grid":"##.#.##|##...##|....###|#.....#|..#..##|##.....|##..#..","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|###....|#...#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|##.....|#...##.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##....#|....#..","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##....#|....#..","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|##....#|....#..","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|##....#|....#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##....#|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##....#|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..#..##|##.....|.......","temperature":"115/64"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.#...|.......","temperature":"123/64"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|#......|.......","temperature":"59/32"}
{"grid":"##.####|##...##|....###|#.....#|..##.##|##.....|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|#.##.##|##.....|.......","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|##.....|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|##.....|.......","temperature":"31/16"}
{"grid":"##.####|##...##|....###|#.....#|..##.##|##.....|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|#.##.##|##.....|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###....|.......","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|##.....|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#......|.......","temperature":"59/32"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.##|##.....|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#......|.......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##.....|.......","temperature":"127/64"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##....#|.......","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##.....|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|###....|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|###....|....#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###...#|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###...#|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###..##|#......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###...#|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|###...#|#......","temperature":"63/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#...#|###...#|#......","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###...#|#...#..","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###....|#...#..","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#...#|###....|#...#..","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###...#|##..#..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|###...#|##..#..","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#......|..##..#|###...#|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###..##|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|###..##|###....","temperature":"2"}
{"grid":"####.##|##...##|....#..|#.....#|..##..#|####.##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#...#|###..##|###....","temperature":"57/32"}
{"grid":"##.####|##...##|....#..|#.....#|..##..#|###..##|###...#","temperature":"7/4"}
{"grid":"##.#.##|##....#|....#..|#.....#|..##..#|###..#.|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|###..#.|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##..#|###..##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##..#|###..##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|###..##|##.....","temperature":"31/16"}
{"grid":"####.##|##...##|....#.#|#.....#|..##..#|###..##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|###...#|###....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|###..#.|###....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|###.#.#|###....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|###.#.#|###....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##...#.|###....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|###..##|##.....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###..##|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###..##|###....","temperature":"31/16"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|###..##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|###..##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|###..##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###..##|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####.##|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####.##|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####.##|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|####.##|###....","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|####.##|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####.#.|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####..#|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###...#|####...","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|###...#|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|###...#|####...","temperature":"115/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###...#|####...","temperature":"31/16"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##.##|###...#|####...","temperature":"31/16"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|###...#|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|###...#|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###...#|####...","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.##|###...#|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###...#|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####..#|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####.##|####...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####..#|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|#.##.##|####..#|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####...|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|####...|###....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|####...|###..#.","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####..#|##.....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|####..#|###....","temperature":"31/16"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.##|####..#|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|####..#|###....","temperature":"59/32"}
{"grid":"##.#.##|##...##|....##.|#......|..##.##|####..#|###....","temperature":"31/16"}
{"grid":"##.####|##...##|....###|#.....#|..##.##|####..#|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|####..#|##.....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|#.##.##|####..#|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..#..##|####..#|###....","temperature":"57/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####..#|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|####.##|###....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..#...#|####.##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|####.#.|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|####.##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|####.#.|###....","temperature":"61/32"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|####.##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.#.##|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####.#.|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|####.#.|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####.#.|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####.#.|####...","temperature":"59/32"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|####.#.|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|####.#.|####...","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|####.#.|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|####.#.|####...","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|####.#.|####...","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.#.|####.#.|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|####.#.|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.#.|####.#.|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|####.#.|####...","temperature":"125/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|####...|####...","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|####...|####.#.","temperature":"31/16"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.#.|####...|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|###..##","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#......|..##.##|###....|###...#","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|###....|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|###..#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|###....|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|###....|###..#.","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|###.##.","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|###....|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.#.|###....|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.#.|##.....|###.##.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..####.|###....|###..#.","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|##.....|###..#.","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.#.|##.....|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|###...#","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.#.|###....|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|###....|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|###....|####..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####...|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|###....|###...#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|##..#..","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|###....|##..#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|##..#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|###....|#...#.#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|##..#.#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|#...#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|##..#..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###.#|##.....|##..#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##....#|#####..","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##....#|##.##..","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##....#|#####..","temperature":"121/64"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##....#|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##....#|#####..","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##....#|###.#..","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##....#|###.#..","temperature":"31/16"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|##....#|###.#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##....#|###.#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|.#....#|.##.#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|##....#|##..#..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###...#|##..#..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###...#|##.....","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##.....|##.....","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.#.|###....|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###..#.|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|###..#.|##.....","temperature":"253/128"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##...#.|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##...#.|##.....","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##...#.|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##...#.|##.#...","temperature":"2"}
{"grid":".#.#.##|.#...##|....#.#|#.....#|..##.##|##...#.|##.#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##...##|##.#...","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##...##|##.#...","temperature":"31/16"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|##...##|##.#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|##...##|#..#...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##...##|##.#...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|##...##|##.#...","temperature":"31/16"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.##|##...##|#..#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##...##|#..#...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|#.##.##|##...##|#..#...","temperature":"7/4"}
{"grid":"####.##|##...##|....###|#.....#|..##.##|##...##|#..#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|#..#...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##...#.|#..#...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|##...#.|#..#...","temperature":"2"}
{"grid":"...#.##|##...##|....###|#.....#|..##.#.|##...#.|#..#...","temperature":"7/4"}
{"grid":"####.##|##...##|....###|#.....#|..##.#.|##...#.|#..#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|##...#.|#..#...","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##...|##...#.|#..#...","temperature":"123/64"}
{"grid":"##.#.##|##...##|....###|#.....#|..#..#.|##...#.|#..#...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..#..#.|##...#.|#..#...","temperature":"233/128"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|##...#.|##.#...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|##...#.|##.....","temperature":"63/32"}
{"grid":"##.#.##|##...##|....###|#.....#|#.##.#.|##...#.|##.#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##...#.|##.#...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..#..##|##...#.|##.#...","temperature":"119/64"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|##.#...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|##.....|##.#...","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|##.....|##.#.#.","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|##..#..|##.....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|##.##..","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..#...#|##...#.|##.#...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....##|..##.##|##...#.|#..#...","temperature":"15/8"}
{"grid":"####.##|##...##|....###|#.....#|..##.##|##...#.|##.#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##...#.|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..#..##|##.....|##.#...","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|##.....|####...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##...##|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.#.##|##.....","temperature":"59/32"}
{"grid":"##.####|##...##|....###|#.....#|..##.##|##...##|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..#..##|##...##|####...","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###..##|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###..##|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####.##|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####.#.|###....","temperature":"2"}
{"grid":"####.##|##...##|....###|#.....#|..##.##|####..#|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####...|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|.###...|.###...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##.##|####.##|####...","temperature":"29/16"}
{"grid":"##.####|##...##|....###|#.....#|..##.##|####..#|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..#..##|####..#|####...","temperature":"57/32"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|####..#|####...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####...|#####..","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.##|####..#|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.##|#.##..#|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####..#|#####..","temperature":"31/16"}
{"grid":"####.##|##...##|....###|#.....#|..##.##|####..#|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|####.##|###....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|#.##.##|####.##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|####.##|###....","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####.##|##.....","temperature":"15/8"}
{"grid":"##.####|##...##|....###|#.....#|..##.##|###..#.|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|#.##.##|###..##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|##...##|###....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|###..##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####.##|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|####.##|##.....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|####.#.|.......","temperature":"117/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|####.#.|#......","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####.#.|#......","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####.##|#......","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|####.##|#......","temperature":"7/4"}
{"grid":"####.##|##...##|....###|#.....#|..##.##|####.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####.#.|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....##|..##.##|####.##|#......","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###..#.|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###..#.|#......","temperature":"61/32"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###..#.|#......","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|###..#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###..#.|#......","temperature":"125/64"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##.##|####.#.|.......","temperature":"115/64"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|####.#.|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|####.##|#......","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##...|##.#.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|##.#.##|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|####.#.|#......","temperature":"31/16"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##...|####.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##....#|....#..|#.....#|..##...|####.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|##.#.##|#......","temperature":"2"}
{"grid":"####.##|##...##|....#..|#.....#|..##...|##.#.##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|##.#.##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..##...|##.#.##|#......","temperature":"7/4"}
{"grid":"####.##|##...##|....#..|#.....#|..##...|##.#.##|#.....#","temperature":"7/4"}
{"grid":"##.####|##...##|....#..|#.....#|..##...|####.##|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|####.#.|#.....#","temperature":"63/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##.#.##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|#..#.##|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#......|..##...|##.#.##|#.....#","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|##.#.##|.......","temperature":"121/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#...#|##.#.##|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#...#|##.#.##|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##..#|##.#.##|#......","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##.#..#|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##.#.##|#......","temperature":"61/32"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..##..#|##.#..#|#......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##..#|##.#..#|#......","temperature":"125/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|####..#|#......","temperature":"2"}
{"grid":"##.####|##...##|....#..|#.....#|..##..#|####..#|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##..#|####..#|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|####..#|#......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##.#..#|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##.#...|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###.#|##.#...|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|####...|.......","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..##..#|####...|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|####...|.....#.","temperature":"125/64"}
{"grid":"####.##|##...##|....#..|#.....#|..##..#|####...|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|####...|......#","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|####...|.......","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|#####..|.......","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..##..#|#####..|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#...#|#####..|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|#####.#|.......","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##..#|#####..|.......","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##..#|#####..|......#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##..#|#####..|.......","temperature":"2"}
{"grid":"##.###.|##...#.|....#..|#.....#|..##..#|###.#..|......#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..#...#|#####..|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..###.#|##.##..|.......","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|#####..|.......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|#.##..#|#####..|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|#...#..|#.....#|..##...|#####..|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|#####..|#......","temperature":"63/32"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|##.##..|.......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|#####.#|.......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|#####.#|#......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#....#.|..##...|#####.#|#......","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|#####.#|#.....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|#####.#|......#","temperature":"2"}
{"grid":"##.#.#.|##...#.|#...#..|#.....#|..##...|##.##.#|......#","temperature":"7/4"}
{"grid":"##.###.|##...#.|....#..|#.....#|..##...|#####.#|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|#####.#|.......","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|#.##...|#####.#|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##...|#####.#|.......","temperature":"7/4"}
{"grid":"##.###.|##...#.|....#..|#.....#|..##...|#####.#|#......","temperature":"7/4"}
{"grid":"####.#.|##...#.|....#..|#.....#|..##...|#####.#|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..###..|#####.#|.......","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|##.##.#|.......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|##.#..#|.......","temperature":"63/32"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|#..##.#|.......","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|#...#..|#.....#|..##...|##.##.#|.......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|##.##.#|#......","temperature":"2"}
{"grid":"####.#.|##...#.|....#..|#.....#|..##...|##.##.#|#......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|##.###.|#......","temperature":"31/16"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..###..|##.##.#|#......","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|##..#.#|#......","temperature":"2"}
{"grid":"####.#.|##...#.|....#..|#.....#|..##...|##..#.#|#......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|##..#.#|##.....","temperature":"2"}
{"grid":"##.###.|##...#.|....#..|#.....#|..##...|##..#.#|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|##..#..|##.....","temperature":"63/32"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|##..#.#|##.....","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|##.#..#|##.....","temperature":"63/32"}
{"grid":"####.#.|##...#.|....#..|#.....#|..##...|##..#.#|##.....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|##..#.#|##....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|###.#.#|##....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|###.#..|##....#","temperature":"63/32"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|###.#.#|###...#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..#....|###.###|##....#","temperature":"31/16"}
{"grid":"####.#.|##...#.|....#..|#.....#|..##...|##..#.#|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|###...#|##....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|#...#..|#.....#|..##..#|###...#|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##..#|###..##|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|#...#..|#.....#|..##...|####..#|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|###....|##....#","temperature":"63/32"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##..#|###...#|##....#","temperature":"2"}
{"grid":"##.###.|##...#.|....#..|#.....#|..##...|###.#.#|##....#","temperature":"7/4"}
{"grid":"##.###.|##...#.|....#..|#.....#|..##...|###...#|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##...|###.#.#|###...#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#......|..#....|###.#.#|###...#","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|##..#.#|###...#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..#....|##..#.#|###...#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|#.##...|##..#.#|###...#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##...|##..#.#|###...#","temperature":"115/64"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..###..|##..#.#|###...#","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##..#|##..#.#|###...#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##..#|##..#.#|###...#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..###.#|##....#|###...#","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|#...#..|#.....#|..##..#|##..#.#|###...#","temperature":"7/4"}
{"grid":"##.###.|##...#.|....#..|#.....#|..##..#|##..#.#|###...#","temperature":"7/4"}
{"grid":"##.###.|##...#.|....#..|#.....#|..##..#|##..#.#|###....","temperature":"7/4"}
{"grid":"##.###.|##...#.|....#..|#.....#|..##..#|##..#.#|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|##..#..|###...#","temperature":"63/32"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..#....|##..#.#|###.#.#","temperature":"57/32"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|##..#.#|###...#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|#.##...|###.#.#|##....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|###.#.#|#.....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##.##|###..##|##....#","temperature":"63/32"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..#....|###..##|#.....#","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..###..|###.#.#|##....#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|###...#|#......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|###.#.#|.......","temperature":"2"}
{"grid":"##.#.#.|##...#.|#...#..|#.....#|..##...|#####.#|#......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##...|####..#|#......","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##...|#####.#|#......","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|####..#|#......","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|####..#|#.....#","temperature":"2"}
{"grid":"####.#.|##...#.|....#..|#.....#|..##...|####..#|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|####..#|#....##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|####...|#....##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|####...|###..##","temperature":"2"}
{"grid":"##.###.|##...#.|....#..|#.....#|..##...|####..#|###..##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##.#.|####...|###..##","temperature":"61/32"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|#.##...|####...|###..##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|####...|###..#.","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|####...|###....","temperature":"2"}
{"grid":"##.###.|##...#.|....#..|#.....#|..##...|####...|###....","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|####.##|###...#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##...|####.##|###...#","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##...|####.#.|###...#","temperature":"61/32"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|###..##|###...#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|####.##|###...#","temperature":"63/32"}
{"grid":"##.#.##|##...#.|....#..|#......|..##...|###..##|###....","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#....#.|..##...|###..##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###..##|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|#.##..#|###..##|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..##..#|####.##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..##..#|###..##|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###..##|###...#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|####.##|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|###..##|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..##...|###..##|###...#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###..##|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..##..#|###..##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##....#|....#..|#.....#|..##..#|###..##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###...#|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###....|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###....|###..#.","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##..#|###...#|###..##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###...#|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###...#|###.#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###...#|#####.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|###....|#####.#","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#...#|###...#|#####.#","temperature":"15/8"}
{"grid":"##.####|##...##|....#..|#.....#|..##..#|###...#|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|###...#|#####.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..##..#|###...#|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|###...#|#####.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..###..|###...#|#####.#","temperature":"7/4"}
{"grid":"####.##|##...##|....#..|#.....#|..###..|###...#|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###..|##....#|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#.#..|###...#|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###....|#####..","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..###.#|###....|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..###.#|###....|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###.#|###....|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|###....|#####..","temperature":"2"}
{"grid":"##.####|##...##|....#..|#.....#|..###..|###....|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|.##....|.####..","temperature":"7/4"}
{"grid":"##.####|##...##|....#..|#.....#|..###..|###...#|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|###....|######.","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###....|######.","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..###..|###....|######.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|##.....|######.","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|##.....|####.#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###..|##.....|####.#.","temperature":"29/16"}
{"grid":"####.##|##...##|....#..|#.....#|..###..|##.....|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#.#..|##.....|####.#.","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#......|..###..|##.....|####.#.","temperature":"7/4"}
{"grid":"##.#...|##...##|....#..|#.....#|..###..|##.....|######.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###..|##.....|######.","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..###..|##.....|######.","temperature":"15/8"}
{"grid":"####.##|##...##|....###|#.....#|..###..|##.....|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|##.....|######.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#......|..###..|##.....|######.","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..###..|##.....|#####..","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|##.....|#####..","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|#.###..|##.....|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|##.....|##.##..","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|##.....|##.##.#","temperature":"2"}
{"grid":"####.##|##...##|....#..|#.....#|..###..|##.....|##.##.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###..|##....#|##.##.#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###..|##.....|##.##.#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|##....#|##.##.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#.#..|##....#|##.####","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|##....#|##.####","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..###..|##....#|##.####","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|##....#|##.####","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|##....#|#####.#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..###..|###...#|#####.#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|#.###..|###...#|#####.#","temperature":"7/4"}
{"grid":"##.####|##...##|....#..|#.....#|..###..|###...#|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|####..#|#####.#","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..###..|###...#|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###..|###...#|#####.#","temperature":"29/16"}
{"grid":".#.#.##|.#...##|....#..|#.....#|..###..|###...#|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###...#|#####.#","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..###.#|###...#|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###...#|####..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#.#.#|###...#|####..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###...#|####..#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###...#|#####.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##....#|#####.#","temperature":"2"}
{"grid":"##.####|##...##|....#..|#.....#|..##.##|###...#|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###....|#####.#","temperature":"127/64"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|###...#|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|####..#|#####.#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##..#|####..#|#####.#","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###...#|###.#.#","temperature":"2"}
{"grid":"####.##|##...##|....#..|#.....#|..##.##|###...#|###.#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###...#|##..#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#..##|###...#|##..#.#","temperature":"121/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###....|##..#.#","temperature":"63/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###...#|##..###","temperature":"125/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|#.##.##|###...#|##..#.#","temperature":"7/4"}
{"grid":"##.#.##|##....#|....#..|#.....#|..##.##|###...#|##..#.#","temperature":"7/4"}
{"grid":"####.##|##....#|....#..|#.....#|..##.##|###...#|##..#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|##....#|##..#..","temperature":"115/64"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|###...#|##..#.#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|####..#|##....#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##....#|##..#.#","temperature":"2"}
{"grid":"##.####|##...##|....#..|#.....#|..##.##|##....#|##..#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#......|#.##.##|###...#|##..#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###...#|##....#","temperature":"31/16"}
{"grid":"####.##|##...##|....#..|#.....#|..##.##|###...#|##..#.#","temperature":"7/4"}
{"grid":"####.##|##...##|....#..|#.....#|..##.##|###...#|##..#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###...#|###.#..","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###...#|##..#..","temperature":"2"}
{"grid":"##.####|##...##|....#..|#.....#|..##.##|###...#|##..#..","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##.##|###...#|##..#..","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###...#|....#..","temperature":"2"}
{"grid":"##.####|##...##|....#..|#.....#|..##.##|###...#|....#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###...#|....#..","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###...#|#...#..","temperature":"63/32"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##.##|###....|....#..","temperature":"15/8"}
{"grid":"##.#.##|##....#|....#..|#.....#|..##.##|###...#|....#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###...#|.......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###....|....#..","temperature":"241/128"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|....#..","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###....|....#..","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|....##.","temperature":"2"}
{"grid":"##.#...|##...##|....#.#|#.....#|..##.##|##.....|....###","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###....|....##.","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|....##.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|....###","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|###....|....###","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|#...###","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|....###","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|###....|.....##","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|.....##","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|###....|.....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..#.|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.#.|.##..#.|.....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..#.|.....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..##|....###","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..##|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##...|###..#.|.....##","temperature":"31/16"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.#.|###..#.|.....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..#.|#....##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##...#.|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##...#.|...#.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.#.|##...#.|...#.##","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#......|..##.#.|##...#.|...#.##","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#......|..##.#.|##...#.|...#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##...#.|...#..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|#....#.|...#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##.#.|##...#.|...####","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##...#.|#..#.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##...#.|#..#.#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|##...#.|#..#.##","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#......|..##.#.|##...#.|...#.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..#....|##...#.|...#.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##...##|...#.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#....|##...#.|...#.##","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##...#.|...#.#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.#.|##...#.|...#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|##...#.|...#.##","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##...#.|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|##...#.|##...##","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##.....|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.....|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..#.|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##...|###..#.|##...##","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#......|..##.#.|###..#.|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.#.|###..#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.#.|###..#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##...#.|#....##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..#.|#.....#","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#......|..##.#.|###..#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..##|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###..#.|#....##","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..##|#...###","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##.#.|###..##|#...###","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|#....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|###..##|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##...#.|#.....#","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#.#|#......|..#..#.|###..#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##...#.|##.#.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|#....#.|#....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|##...##|##.#.##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##...|##...##|##.#.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|#....##|##.#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|##...##|##.####","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|##...##|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|##...##|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|#.##.#.|##...##|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###..##|####.##","temperature":"2"}
{"grid":"##.####|##...##|....###|#......|..##.#.|###..##|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###..##|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..##|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###..#.|####.##","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#......|..#..#.|###..##|####.##","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#......|..#..##|###..##|####.##","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#......|..##...|###..##|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|####.##|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|####.##|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|####.#.|####.##","temperature":"31/16"}
{"grid":"##.#.##|##...##|....##.|#......|..##.##|####.##|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|#.##.##|####.##|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####..#|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|####..#|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####..#|###..##","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|####..#|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|####..#|####.##","temperature":"15/8"}
{"grid":"####.##|##...##|....#.#|#......|..##.##|####..#|####.##","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#......|..##.##|####...|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|####...|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####..#|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####..#|##....#","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#......|..##.##|####..#|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##..#|####..#|##...##","temperature":"57/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####.##|##....#","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####..#|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####..#|##.....","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####..#|#......","temperature":"123/64"}
{"grid":"##.#.##|##...#.|....#..|#......|..##..#|####.##|##...##","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####.##|###...#","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####..#|###....","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###...#|###...#","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|###...#|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###...#|###...#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###...#|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###...#|###..##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..###.#|####..#|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|####..#|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####.##|###..##","temperature":"59/32"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|####..#|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####...|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|####...|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####...|####.##","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#......|..##.##|####...|####..#","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|####...|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|####...|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####.##|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####...|####..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####...|#####.#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|####..#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|####..#|####..#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####.##|####...","temperature":"29/16"}
{"grid":"####.##|##...##|....#.#|#......|..##.##|###...#|####..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|###...#|####..#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|####..#","temperature":"63/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..#..##|###.#.#|###...#","temperature":"57/32"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###...#|####..#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..#..##|###....|####...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..#..##|###...#|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###...#|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###...#|####..#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..#...#|###....|####.#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###...#|####.##","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|##....#|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|#..#..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|##....#|##.#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|##....#|#..#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|##....#|##.#.##","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#......|..##.##|##....#|##.#..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|##....#|##.#..#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|##....#|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###...#|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..#..##|##....#|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|####.##|##...##","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|####..#|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###...#|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###..##|##....#","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###...#|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|###...#|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|###...#|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|###...#|##...##","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###...#|##...##","temperature":"15/8"}
{"grid":"####.##|##...##|....#.#|#......|..##.##|##....#|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|###..##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##...##|###...#","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|##..#.#","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##....#|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|##....#|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.....|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|##.....|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.....|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.....|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###....|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..#..##|####..#|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|##...#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|##.....","temperature":"119/64"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|###....|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##.....|##.....","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##...|##....#|##.....","temperature":"119/64"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|##.....|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..#..##|###..#.|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|###..#.|##.....","temperature":"57/32"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|##.....|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|###....|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|###....|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|###....|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|###....|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####...|##.....","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|##..#..","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##...#.|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|##....#|#..#...","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|##....#|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###...#|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|###...#|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###...#|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###...#|#...#..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|#...#..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|###....|#...#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|###....|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|###....","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|###....|###....","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##.....|###.#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|###....|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|###....","temperature":"2"}
{"grid":"##.####|##...##|....###|#.....#|..##.#.|###....|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|##.....|###....","temperature":"127/64"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|###....|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|###....|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|###....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..###..|###....|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|####...","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.#.|###....|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###..#.|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###..#.|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###..#.|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###..##|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|###..##|###....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..#..##|###...#|####...","temperature":"119/64"}
{"grid":"##.#.##|##...##|....###|#.....#|..##...|###..##|####...","temperature":"15/8"}
{"grid":"####.##|##...##|....###|#.....#|..##.##|###..##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###..##|####...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|###..##|####...","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|##...##|####...","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.##|###..##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.##|####.#.|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|#.##.##|####.#.|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#....##|..##.##|###..#.|###....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###..#.|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####...|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####...|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|####...|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|####...|###....","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|####...|###...#","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|####...|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|####...|###...#","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|####...|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####...|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####...|####..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####...|####..#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|####...|####..#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#....##|..##.##|####...|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####...|#####.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..###..|####...|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|###.#.#","temperature":"15/8"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.#.|###....|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.#.|###....|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|#####.#","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.#.|###....|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|###....|#####.#","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|###....|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|#####.#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###....|#####.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###....|###.#.#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##.##|###....|##..#.#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###....|###.#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|###....|###.#.#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|###.#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|###.#.#","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|###....|###.#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|#.##.#.|###....|###.#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|##..#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|##..#..","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|###....|##..#.#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|#...#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|###....|#.....#","temperature":"113/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|###....|#...###","temperature":"31/16"}
{"grid":".#.#.##|.#...##|....#.#|#.....#|..##.#.|###....|#...#.#","temperature":"7/4"}
{"grid":".#.#.##|.#...##|....#.#|#.....#|..##.#.|###....|#.....#","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|###....|#...#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|###....|##..#.#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|###....|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..####.|###....|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|###....|##..##.","temperature":"15/8"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.#.|###..#.|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|###....|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|###....|###..##","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|###....|###..##","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|###....|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|###....|###..#.","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|####...|###..#.","temperature":"15/8"}
{"grid":"##.####|##...##|....###|#.....#|..##.#.|###....|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.##|###....|###..##","temperature":"7/4"}
{"grid":"####.##|##...##|....###|#.....#|..##.#.|###....|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.#.|###....|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###....|###..##","temperature":"2"}
{"grid":"##.#.##|##.....|....###|#.....#|..##.##|###....|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####...|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####...|###..##","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|####...|###..##","temperature":"7/4"}
{"grid":"####.##|##...##|....###|#.....#|..##.##|####...|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.##|####...|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.##|####...|####.##","temperature":"7/4"}
{"grid":"##.#...|##...##|....###|#.....#|..##.##|####...|###..##","temperature":"7/4"}
{"grid":"##.####|##...##|....###|#.....#|..##.##|####...|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###....|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###....|###..##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|###.###","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###....|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|###..##","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|###....|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..#.|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..##.#.|###..#.|###..##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|###..#.|###..##","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..#.|###.###","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..#.|###...#","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#......|..##.#.|###..#.|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|####.#.|###....","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#......|..##.#.|###..#.|###...#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..#.|##....#","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|..#..#.|#.#...#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##...|###....|###...#","temperature":"31/16"}
{"grid":"##.####|##...##|....#.#|#......|..##.#.|###....|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..#..#.|###.#..|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..##..#|###....|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|##.....|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|###....|###...#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####...|###....","temperature":"123/64"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|###....|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|###..#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.....|###..#.","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#..|#......|..##.#.|###..#.|###....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#......|..##.#.|####.#.|##.....","temperature":"57/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..#.|###....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|###....|###..#.","temperature":"15/8"}
{"grid":"##.#...|##...##|....#.#|#......|..##.##|###....|####.#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|###.##.","temperature":"15/8"}
{"grid":"##.#.##|##...##|......#|#.....#|..##.##|###....|###.##.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###....|###.##.","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|###..#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###...#|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###...#|###....","temperature":"15/8"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|###...#|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###...#|###....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|####..#|##.....","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###....|###....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|###...#|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|###...#|###....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###..##|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..#..##|###.###|###...#","temperature":"57/32"}
{"grid":"####.##|##...##|....#.#|#......|..##.##|###..##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|###..##|###...#","temperature":"31/16"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|###..##|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|###..##|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###..#.|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###..##|####...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###..##|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###..##|####..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|###..##|####...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###..##|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|###...#|####..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..###.#|####..#|####..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###...#|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###..##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..####.|###....|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###.#..|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.#.|###....|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|####...|#.....#","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|......#","temperature":"63/32"}
{"grid":"##.####|##...##|....#.#|#......|..##.#.|###....|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##...|###..#.|#.....#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#......|..#..#.|###.##.|#.....#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##...|###..#.|#...#..","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..#.|......#","temperature":"123/64"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.#.|###..#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..#..#.|###....|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..#.|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..#.|.......","temperature":"57/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###..#.|#...###","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#......|..##.#.|###..#.|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##...|###..#.|#....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###..#.|.......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|####.#.|#......","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###...#|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##.....|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##.....|#...#.#","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##....#|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|##.....|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##.....|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.#.|##.....|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..####.|##.....|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..#....|##.....|#..#..#","temperature":"117/64"}
{"grid":"####.##|##...##|....#.#|#......|..##.#.|##.....|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##.....|###...#","temperature":"127/64"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|##....#","temperature":"63/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##..#..|##....#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##.....|##..#.#","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#..|#......|..##.#.|##.....|##....#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###....|#.....#","temperature":"63/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##...|###....|#.....#","temperature":"31/16"}
{"grid":"##.####|##...##|....#.#|#......|..##.#.|###..#.|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#......|..##.#.|###..#.|#....##","temperature":"61/32"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##.#.|###..#.|#....##","temperature":"61/32"}
{"grid":"####.##|##...##|....#.#|#......|..##.#.|###..#.|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..####.|###....|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###..#.|#.....#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#......|..##.#.|###....|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|##.....|#...#.#","temperature":"117/64"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#....|##.....|#.....#","temperature":"231/128"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#....|##..#..|#.....#","temperature":"467/256"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#....|###.#..|##...#.","temperature":"15/8"}
{"grid":"##.#.##|##.....|....#.#|#.....#|..##...|##.....|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|##.....|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|##.....|#...#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|##.....|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|##.....|#.....#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|##.....|#...#.#","temperature":"117/64"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|#..#..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|#..#.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|#..##.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|##.....|#..####","temperature":"119/64"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|#..####","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##.#.|##.....|#..####","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|##.....|#...###","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.#.|##.....|#...#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|##.....|#..##..","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|#..##..","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##.....|...##..","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##.....|#..##..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|#.....#|#...#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|###...#|#...#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|###...#|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###...#|##..#..","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|###...#|#...#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|#...#..","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##.##|###....|#...#..","temperature":"235/128"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###....|#...#..","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|###...#|#......","temperature":"113/64"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|###...#|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|###...#|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|###...#|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|###...#|#......","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|#...#..","temperature":"15/8"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|##....#|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###...#|#...#..","temperature":"61/32"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|####..#|#......","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|###....|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|###....|#......","temperature":"225/128"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####...|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|####...|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|####...|#......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|.......","temperature":"119/64"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####...|##.....","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|####...|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####...|##...#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|###....|##...#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####...|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.#...|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|#.##...|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|####...|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|####...|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####...|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##..#|####...|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|####...|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....##|..##.#.|####...|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|#.##.#.|####...|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|####...|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|#.##.#.|####...|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|#.##.#.|###....|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|###....|##...#.","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|###....|#....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|###....|#....#.","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###..#.|#....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##...|###..#.|#....#.","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###..#.|#...##.","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###....|#....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##...|###....|#....#.","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#....#.|..##.#.|###....|#....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###....|#....##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..#..#.|###....|#....#.","temperature":"115/64"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###....|#....##","temperature":"15/8"}
{"grid":"####.##|##...##|....###|#......|..##.#.|###....|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###...#|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|####..#|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|##....#|##...##","temperature":"2"}
{"grid":"##.####|##...##|....##.|#......|..##.##|##....#|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#......|..#..##|##....#|##...##","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|#.....#|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|##.....|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###...#|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###...#|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..#..#.|###...#|##....#","temperature":"57/32"}
{"grid":"##.#.##|##...##|....###|#......|..#..#.|###...#|##...##","temperature":"59/32"}
{"grid":"##.####|##...##|....###|#......|..##.#.|###...#|##...##","temperature":"7/4"}
{"grid":"####.##|##...##|....###|#......|..##.#.|###...#|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###...#|##..###","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###...#|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###..##|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###..##|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|#.##.#.|###..#.|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|###..##|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|###..##|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|##...##|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|##...#.|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|#.##.#.|##...#.|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|###..#.|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|#...##.|#......|..##.#.|###..#.|###..##","temperature":"7/4"}
{"grid":"##.####|##...##|....##.|#......|..##.#.|###..#.|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|####.#.|###..#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|###..#.|###..#.","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|#.##.#.|###..#.|###..#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##.#.|###..#.|###..#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|##...#.|###..#.","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##...#.|###..#.","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##...#.|##...#.","temperature":"2"}
{"grid":".#.#.#.|.#...#.|....##.|#......|..##.#.|##...#.|##...#.","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##...|##...#.|##...#.","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##.#.|##...#.|##...#.","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.##|##...#.|##.....","temperature":"121/64"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##...#.|##.....","temperature":"125/64"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###..#.|##..##.","temperature":"61/32"}
{"grid":"####.#.|##...#.|....##.|#......|..##.#.|##...#.|##...#.","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##...#.|##..##.","temperature":"29/16"}
{"grid":"####.#.|##...#.|....##.|#......|..##.#.|##.....|##...#.","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..#..#.|##..##.|#....#.","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##...#.|#....#.","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..#..#.|##...#.|#....#.","temperature":"7/4"}
{"grid":"##.####|##...#.|....##.|#......|..##.#.|##...#.|#....#.","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..####.|#....#.|#....#.","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##...#.|#......","temperature":"125/64"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##.#.|##...#.|#......","temperature":"117/64"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##...#.|#....##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##.....|#....#.","temperature":"31/16"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##.#.#.|#....#.","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###..#.|#....#.","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..#..#.|###..#.|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#......|..##.#.|###..#.|#...###","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###..#.|#....##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##...|###..#.|#....##","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###..#.|.....##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###..#.|......#","temperature":"31/16"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##...|###..#.|.....##","temperature":"59/32"}
{"grid":"##.#.#.|##...#.|....##.|#......|..#..#.|###..#.|.....##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....#..|#......|..##.#.|###..#.|.....##","temperature":"61/32"}
{"grid":"####.##|##...##|....##.|#......|..##.#.|###..#.|.....##","temperature":"7/4"}
{"grid":"##.###.|##...#.|....##.|#......|..##.#.|###....|.....##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|#...##.|#......|..##.#.|###..#.|.....##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##...#.|.....##","temperature":"2"}
{"grid":"####.#.|##...#.|....##.|#......|..##.#.|###..#.|#....##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###..#.|#.....#","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##...#.|#.....#","temperature":"31/16"}
{"grid":"##.#.#.|##...#.|....##.|#......|..#..#.|###..#.|#.....#","temperature":"115/64"}
{"grid":"##.#.#.|##...#.|....##.|#......|#.##.#.|###..##|#.....#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|#.##.#.|#.#..#.|#.#...#","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###..#.|##....#","temperature":"31/16"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###..##|#......","temperature":"123/64"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##...#.|#...###","temperature":"29/16"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|##...#.|#..####","temperature":"57/32"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###....|#....##","temperature":"2"}
{"grid":"##.#.#.|##...#.|....##.|#......|#.##.#.|###....|#....##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#....#.|..##.#.|###....|#....##","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###....|.....##","temperature":"2"}
{"grid":"##.#.##|##...#.|....##.|#....#.|..##.#.|###....|......#","temperature":"15/8"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##...|###....|.....##","temperature":"31/16"}
{"grid":"##.#.#.|##...#.|....##.|#......|..####.|###....|....###","temperature":"15/8"}
{"grid":"####.#.|##...#.|....##.|#......|..##.#.|###....|.....##","temperature":"7/4"}
{"grid":"##.#.#.|##...#.|....##.|#......|..##.#.|###....|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|###....|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|###....|....#.#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....##.|#....#.|..##.#.|###....|......#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|###....|.......","temperature":"251/128"}
{"grid":"##.#.##|##...##|....##.|#......|..#..#.|###....|.......","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....##.|#......|..##.#.|###..#.|......#","temperature":"123/64"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|###..#.|......#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|###..#.|.....##","temperature":"2"}
{"grid":"####.##|##...##|....##.|#......|..##.#.|###..#.|.....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|####.#.|.....##","temperature":"59/32"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|###..##|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|###...#|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|####..#|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|####.##|.....##","temperature":"59/32"}
{"grid":"##.#.##|##...##|....##.|#......|#.##.#.|####..#|.....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|####..#|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###...#|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|####..#|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...###|#......|..##.#.|###...#|.....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###...#|......#","temperature":"2"}
{"grid":"####.##|##...##|....###|#......|..##.#.|###...#|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|####..#|.......","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###...#|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..#..#.|###...#|#......","temperature":"115/64"}
{"grid":"##.#.##|##...##|....###|#......|..#..#.|###...#|#.....#","temperature":"113/64"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###...#|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###...#|#...#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|##....#|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###...#|....#.#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|#.....#|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###..##|......#","temperature":"31/16"}
{"grid":"##.####|##...##|....###|#......|..##.#.|###...#|....#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###....|....#.#","temperature":"61/32"}
{"grid":"####.##|##...##|....###|#......|..##.#.|###...#|....#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###...#|....###","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##...|###...#|....#.#","temperature":"59/32"}
{"grid":"##.#.##|##...##|#...###|#......|..##.#.|###...#|#...#.#","temperature":"7/4"}
{"grid":"##.####|##...##|....###|#......|..##.#.|###...#|#...#.#","temperature":"7/4"}
{"grid":"##.####|##.....|....###|#......|..##.#.|###...#|#...#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###...#|#...###","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###...#|#...#.#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###....|#...#.#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###....|....#.#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#......|..##...|###...#|#...###","temperature":"29/16"}
{"grid":"##.#.##|##...##|#...###|#......|..##.#.|###...#|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###...#|......#","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...###|#......|..##.#.|###...#|....#.#","temperature":"7/4"}
{"grid":"####.##|##...##|....###|#......|..##.#.|###...#|....#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|#.##.#.|.##...#|....#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|####..#|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|#.##.#.|###...#|......#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|####..#|......#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|####..#|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....#.|..##.#.|####...|#....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|#.##.#.|####..#|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|####..#|#......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|####..#|#......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#......|..#..#.|###...#|....#.#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|###....|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.#.|###....|#....##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|####...|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##...|####...|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###....|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###....|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|###....|.....#.","temperature":"2"}
{"grid":"##.####|##...##|....###|#......|..##.#.|##.....|.....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|.##....|.#...#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|###....|.....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|##.....|.....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|###....|.....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|###....|.....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....#.|..##.#.|###....|.....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#....#.|..##.#.|####...|.....##","temperature":"15/8"}
{"grid":"##.####|##...##|....###|#.....#|..##.#.|###....|.....#.","temperature":"7/4"}
{"grid":"####.##|##...##|....###|#.....#|..##.#.|###....|.....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..#..#.|###....|.....#.","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|##.....|.....#.","temperature":"2"}
{"grid":"####.##|##...##|....###|#.....#|..##.#.|##.....|.....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|##.....|.......","temperature":"63/32"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|##.....|#....#.","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|##.....|...###.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|##.....|....##.","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|.....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|##.....|.....#.","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|......#","temperature":"2"}
{"grid":"##.####|##...##|....###|#.....#|..##.##|###....|.....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..#..##|##.....|.....#.","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#.....#|#.##.##|##.....|.....#.","temperature":"7/4"}
{"grid":"####.##|##...##|....###|#.....#|..##.##|##.....|.....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|.....##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#....##|..##.##|##.....|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|....###","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|#....#.","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.#...|.....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|...#...","temperature":"2"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.##|##....#|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|##.....|...#...","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|...##..","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#....##|..##.##|##.#.#.|.......","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|##.....|#......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#......|..##..#|##.....|#......","temperature":"231/128"}
{"grid":"##.#.##|##...##|....###|#....##|..##.##|##.....|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|#......|#......","temperature":"61/32"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|##.....|#......","temperature":"63/32"}
{"grid":"####.##|##...##|....###|#.....#|..##.##|##.#.#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|##.....|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|#...#..","temperature":"15/8"}
{"grid":"##.####|##...##|....###|#.....#|..##.##|##.....|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.....|#..##..","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|###....|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|#.##.##|###....|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##...#.|#......","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##.....|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##....#|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##....#|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##....#|#......","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|##....#|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##....#|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##....#|#......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|##....#|#......","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##....#|#......","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|##....#|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##....#|####...","temperature":"2"}
{"grid":"##.####|##...##|....###|#.....#|..##.##|##....#|####...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|##....#|#####..","temperature":"57/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|##....#|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|##....#|###....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##....#|#####..","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##....#|#####..","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|##....#|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|#......|#####..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##....#|##.##..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##....#|#..##..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##....#|...##..","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##....#|...##..","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|##....#|....#..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|##.....|...##..","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##..#|.......|..###..","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##....#|...#...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##....#|...#...","temperature":"117/64"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|##....#|...#...","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|##....#|...##..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|...##..","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##.....|...##..","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|##....#|...##..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##....#|...##..","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|...##..","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|##.....|...##..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#......|...##..","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##.....|...##..","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##.....|...#...","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.....|...#.#.","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##.....|...#.#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.....|...#.#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.....|.....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|##.....|...#.#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.....|....##.","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.#...|.....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.#...|#....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|##.#...|.....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..###.#|##.#...|.....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#...|.....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##.#...|.....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|##.#...|.....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####...|.....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|.###...|.#...#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###....|.....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####...|.....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|####...|.....#.","temperature":"15/8"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|####...|.....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|####...|#....#.","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|####...|#....#.","temperature":"15/8"}
{"grid":".#.#.##|.#...##|....#.#|#.....#|..##.##|####...|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|####...|#....#.","temperature":"29/16"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|####...|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|####...|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|####...|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|##.#...|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|##.#...|#......","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##...|##.#...|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|##.#...|.......","temperature":"249/128"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|####...|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###..|####.#.|#......","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###..|###..#.|#......","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|####.#.|#....#.","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|##.#..#|#......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##...|####...|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#......|..##...|####...|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|#####..|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|######.|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###..|#####..|#......","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|###.##.|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##...|###.##.|#......","temperature":"61/32"}
{"grid":"##.####|##...##|....#.#|#.....#|..##...|###.##.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##...|###.##.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|###.#..|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##...|###.#..|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|###.#..|.......","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#.....#|..##...|###.#..|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#....|###.#..|.......","temperature":"243/128"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|###.#..|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###..|###.#..|#......","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##...|###.#..|#......","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#....|#####..|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##...|#####.#|#......","temperature":"7/4"}
{"grid":"##.#.##|##....#|....#..|#...#..|..##...|#####.#|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##...|#####.#|#......","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##...|#####..|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|###.#.#|.......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|#####.#|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|#####..|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|###.#..|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###.#..|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#.#.#|###.#..|#.....#","temperature":"117/64"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###.#..|#.....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#......|..###.#|###.#..|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###....|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###.#..|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#...#|###.#..|#...#.#","temperature":"117/64"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|###.#..|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|###.#.#|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|###.#..|#......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|#####..|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|#####..|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|#.###.#|#####..|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|####...|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|#####..|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|#####..|#.....#","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..###.#|###.#..|#.....#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..###.#|#####..|#.....#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|####...|#.....#","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|#####..|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|#####..|###...#","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..###.#|#####..|###...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|#####..|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|####...|###....","temperature":"2"}
{"grid":"##.####|##...##|....#..|#.....#|..###.#|####...|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..###.#|####...|###....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###....|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###.#..|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..###.#|###.#..|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..###.#|###.#..|##.....","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###.#|###.#..|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###.#|#####..|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..#.###|###.#..|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###.#.#|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###.#.#|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###.#..|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|###.#.#|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|##..#..|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|#.##..#|###.#.#|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..###.#|##..#..|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..###.#|##..#..|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|#.###.#|##..#..|###...#","temperature":"7/4"}
{"grid":"####.##|##...##|....#..|#.....#|..###.#|##.....|##....#","temperature":"7/4"}
{"grid":"####.##|##...##|....#..|#.....#|..###.#|##..#..|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|##.##..|##....#","temperature":"2"}
{"grid":"##.#...|##...##|....#..|#.....#|..###.#|##.##..|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|##.##.#|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|#####.#|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###...#|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|####..#|##....#","temperature":"2"}
{"grid":"##.####|##...##|....#..|#.....#|..###.#|####..#|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|####..#|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..###.#|####..#|##...##","temperature":"7/4"}
{"grid":"##.####|##...##|....#..|#.....#|..###.#|####..#|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|###...#|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|###....|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|####...|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..###..|####...|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..###..|#####..|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|###....|###..##","temperature":"2"}
{"grid":"##.#...|##...##|....#..|#.....#|..###..|###....|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|##.....|###..##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#.#..|##....#|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|#.###..|###....|###..##","temperature":"7/4"}
{"grid":"##.####|##...##|....#..|#.....#|..###..|##.....|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..###..|##.....|###..##","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###..|##.....|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|##....#|###..##","temperature":"2"}
{"grid":"##.#.##|##....#|....#..|#.....#|..###..|##....#|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|##....#|####.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|#.###.#|#.....#|###..##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###..|##....#|###..##","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..###..|##....#|##...##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|##....#|####.##","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..###..|##....#|####.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#......|..###..|###...#|####.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|##....#|##.#.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|##.....|##.#.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###..|##.....|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|##.....|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|##.....|##...#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##.....|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|#.##..#|##.....|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|##.....|##...##","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###....|##..###","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|#.###.#|##.....|##.#.#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###....|##...##","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..###.#|###....|##...##","temperature":"113/64"}
{"grid":"##.#.##|##...##|....#.#|#......|..###.#|##.....|##...#.","temperature":"7/4"}
{"grid":"##.####|##...##|....#..|#.....#|..###.#|##.....|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..###.#|##.....|##...##","temperature":"7/4"}
{"grid":"####.##|##...##|....#..|#.....#|..###.#|##.....|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|##....#|##...##","temperature":"2"}
{"grid":".#.#.##|.#...##|....#..|#.....#|..###.#|##....#|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..###.#|###...#|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##....#|##...##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|#.##..#|##....#|##...##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##..#|##....#|##...##","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##....#|##..###","temperature":"63/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##....#|##....#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#...#|##....#|##....#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#.#.#|##....#|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##..#.#|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..##..#|##..#.#|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##.##.#|##.....","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##..#|##.##.#|##.....","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##.#..#|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..##..#|##.#..#|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##..#|##.#..#|##.....","temperature":"7/4"}
{"grid":"####.##|##...##|....#..|#.....#|..##..#|##....#|##....#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##....#|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##....#|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##..#.#|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##.....|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##.....|...#...","temperature":"2"}
{"grid":"##.#.#.|##...#.|....#..|#.....#|..##..#|##.....|......#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##...#.|...#...","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##...#.|#..#...","temperature":"2"}
{"grid":"####.##|##...##|....#..|#.....#|..##..#|##...#.|#..#...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##.##|##...#.|#..#...","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#...#|##.....|#...#..","temperature":"15/8"}
{"grid":"##.####|##...##|....#..|#.....#|..##..#|##...#.|#..#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|#....#.|...#...","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|#....#.|...#...","temperature":"29/16"}
{"grid":"####.##|##...##|....#..|#.....#|..##..#|##...#.|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|##...##|...#...","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|##...##|...#..#","temperature":"2"}
{"grid":"##.#.##|##...##|.......|#.....#|..##...|##...##|...#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|.......|#.....#|..##...|##...##|...#..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##...|##...##|...#..#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|##...##|##.#.##","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..#....|##...##|##.#.##","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..#....|##...##|#..#.##","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..#....|##...##|#..#..#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|##...##|#..#..#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|##....#|#..#.##","temperature":"61/32"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|##...##|#..#.##","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|##...##|#.....#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|#....##|#.....#","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|##....#|#..#..#","temperature":"63/32"}
{"grid":"##.###.|##...#.|....#..|#.....#|..##...|##...##|#..#..#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#.....#|#.##...|##...##|#..#..#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|##...##|...#..#","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|#.##...|##...##|...#..#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##...|##...##|...#...","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#.....#|#.##...|.#...##|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#.....#|#.##...|##...##|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#......|..##...|##...##|...#...","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....##.|#......|..##...|##...##|...#...","temperature":"15/8"}
{"grid":"##.####|##...#.|....#..|#.....#|..##...|##...##|...#...","temperature":"7/4"}
{"grid":"##.###.|##...#.|....#..|#.....#|..##...|##...##|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##...|##...##|.......","temperature":"2"}
{"grid":"##.####|##...##|....#..|#.....#|..##...|##...##|.......","temperature":"7/4"}
{"grid":"##.####|##...##|....#..|#.....#|..##...|###..##|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##..#|##...##|.......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##...##|.......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..#...#|##...##|#......","temperature":"57/32"}
{"grid":"##.#.##|##...##|#...#..|#.....#|..##..#|##...##|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##...#.|...#...","temperature":"57/32"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##...##|.......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#....##|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|##...##|##.#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##...##|##.#...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##...#.|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##...#.|###....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##...#.|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##...#.|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##...#.|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##...#.|#..#...","temperature":"113/64"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|##...#.|#......","temperature":"63/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|###..#.|###....","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##...##|#......","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|##...##|#......","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##...##|#......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|#....##|#......","temperature":"231/128"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|##....#|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|#...#.#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##....#|#..#...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..#..##|##....#|#..#...","temperature":"233/128"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|##....#|#..#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#.....#|#..#...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|##.#..#|#......","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|###...#|##.....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.#..#|##.....","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##.#..#|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##.#..#|##.....","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|##.#..#|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.#..#|##.....","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#..#..#|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##.#.##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#....##|##.#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|##...##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#....##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##...##|##.....","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##.#.##|##.....","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|##.#.##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#..#.##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|##.#.##|##.....","temperature":"117/64"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|##.#.##|##.....","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|##.#.##|##.....","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|##.#.##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|##...##|##.....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####.##|##.....","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.#..#|#......","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|##.#..#|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##.#..#|#......","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|##.#..#|#......","temperature":"123/64"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.#..#|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|##.#..#|#......","temperature":"7/4"}
{"grid":"##.####|##...##|....###|#.....#|..##.##|##.#..#|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|#..#..#|#......","temperature":"15/8"}
{"grid":"####.##|##...##|....###|#.....#|..##.##|##.#..#|#......","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.#...|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..#..##|##.#...|#......","temperature":"57/32"}
{"grid":"##.#.##|##...##|....###|#....##|..##.##|##.#...|#......","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|#..#...|#......","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.#...|##.....","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.#...|#......","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|##.#...|#....#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|##.#...|#....#.","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|##.#...|#....#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|##.#...|#....#.","temperature":"15/8"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##.##|##.#...|#....#.","temperature":"59/32"}
{"grid":"##.#.##|##...#.|....#..|#.....#|..##.##|##.#...|##...#.","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|####...|##...#.","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.##|####...|##...#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####...|#....##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|####..#|#....##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#..#|..#..##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|##.#..#|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|####..#|.....##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#.##|..#..##","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#..#|..#...#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#..#|..#....","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|...#..#|..#...#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#.##|..#....","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#.....#|..##..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|#.....#|..##..#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|......#|..#...#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|#.....#|..##..#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|#.....#|..##..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|#.....#|..##..#","temperature":"15/8"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|#.....#|..#...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#......|..##..#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#.....#|..###.#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#.....#|...#..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#......|..##...","temperature":"2"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|#......|..##...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..#####|#......|..##...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|#......|..##...","temperature":"57/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|#......|..##...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#......|#.##...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#.....#|...#...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..#..##|#......|..##...","temperature":"233/128"}
{"grid":"##.#.##|##...##|....#.#|#......|..#####|#......|..#....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#......|..##...","temperature":"2"}
{"grid":"##.#.##|##...#.|....#..|#......|..##.##|#......|..##...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|#......|..###..","temperature":"227/128"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|#......|..##...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#......|..###..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#.....#|..##...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|#.....#|..##...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#.....#|..#....","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#.....#|..#...#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|#....##|..#....","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|#.....#|..#....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#...#.#|..#....","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|##.#..#|......#","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#......|..##.##|#..#..#|..#...#","temperature":"7/4"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|#..#..#|..#...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#...|..#...#","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|#..#..#|..#...#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#...|..#..##","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|#..#..#|..#...#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|#..#..#|..#...#","temperature":"15/8"}
{"grid":"##.#...|##...##|....#.#|#......|..##.##|#..#..#|..#...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#.##|..#...#","temperature":"59/32"}
{"grid":"##.#.##|##...##|....###|#......|..##.##|#..#..#|..#...#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#..#|#.#...#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#..#|..##..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#.##|..##..#","temperature":"59/32"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|#.....#|..##..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|#.##.##|...#..#|..##..#","temperature":"7/4"}
{"grid":"##.#.##|##...#.|....#..|#......|..##.##|#..#..#|...#..#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#..#|..##.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#...|..##.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|#..#...|..##.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|#..#...|..##.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|#..#...|..##.#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|#..#...|..#...#","temperature":"123/64"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|#..#...|..##.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#...|..##..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#..#|..##...","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|#..#..#|..##...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|#..#..#|...#...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##..#|#..#..#|..##...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..####.|#......|..#....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..####.|#......|..#....","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#..#|#.##...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#..#..#|..##...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#.....#|..##...","temperature":"2"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.##|#.....#|..##...","temperature":"31/16"}
{"grid":"##.#.##|##...##|#...#.#|#......|..##.##|#..#..#|..##...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#...|..##...","temperature":"2"}
{"grid":"####.##|##...##|....#.#|#......|..##.##|#..#..#|..##...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#...|..###..","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|#..#...|..##.#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|...#...|..##...","temperature":"15/8"}
{"grid":"##.####|##...##|....#.#|#......|..##.##|#..#...|..##...","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|#..#...|..##...","temperature":"59/32"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.##|#..#...|#..#...","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#..|#......|..##.##|#..#...|..##..#","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...##.|#......|..##.##|#..#...|..##..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#..#...|..##..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|#..#...|..##..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|#..#...|..###.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#..#...|..##...","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#..#...|..##.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#..#...|..##.#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|#..#...|..##.#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..##|#......|..##.##","temperature":"117/64"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|#..#...|..##.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|#..#...|..##.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#..#...|..####.","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.##|#..#...|..####.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|..##.#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|...#.#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|#..#...|..##.#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#......|..##.#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|#......|..##.#.","temperature":"57/32"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|#......|..##.#.","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|#......|..##.#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#......|..##.#.","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|#......|..####.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#......|..#..#.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..####.|#......|..##.#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#......|..##.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.##|#..#...|..##.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#..#...|#.##.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|#..#...|..##.##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..#..##|#..#...|..##.##","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|#..#...|..##.##","temperature":"2"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.#.|#..#...|..##.##","temperature":"7/4"}
{"grid":"####.##|##...##|....###|#.....#|..##.#.|#..#...|...#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|#..#...|..#####","temperature":"29/16"}
{"grid":"##.####|##...##|....###|#......|..##.#.|#..#...|..##.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|#......|..##.##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..####.|#......|..#..##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..####.|#......|..#...#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|#......|#.##.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...###|#......|..##.#.|#......|..##.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|#......|...#..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|#......|..##.##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|.......|#.##.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...###|#.....#|#.##.##|#......|..##.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.##|#......|..##..#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|#......|..#..##","temperature":"2"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.#.|#......|..##.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|.......|..##.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|#......|..##..#","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...###|#.....#|..##.#.|#......|...#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|#......|..##.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....##.|#......|..##.#.|#......|..##.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|..##.##","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|#.##.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|..#####","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|..####.","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|#.####.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|#.#####","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##..#|#..##..|..#####","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#......|..#####","temperature":"2"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.#.|#......|..#####","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#......|#.#####","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#......|..##.#.|#......|..#####","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..####.|#......|..#####","temperature":"7/4"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.#.|#..#...|..#####","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|#..#...|..#####","temperature":"15/8"}
{"grid":"##.#...|##...##|....#.#|#.....#|..##.#.|#..#...|..#####","temperature":"7/4"}
{"grid":"##.#...|##...##|....#.#|#.....#|..##.#.|#..#...|..####.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|#..#...|..#####","temperature":"15/8"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.#.|#......|..#####","temperature":"7/4"}
{"grid":".#.#.##|.#...##|....#.#|#.....#|..##.#.|#..#...|..##.#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|#..#...|..####.","temperature":"29/16"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.#.|#..#...|..####.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|...#...|..##.#.","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|#..#...|..##.#.","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|#..#...|..####.","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|#..#...|...###.","temperature":"7/4"}
{"grid":"...#.##|##...##|....#.#|#.....#|..##.#.|#..#...|..#####","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|#..#...|..###.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|#..#...|..#####","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|#.###.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|#..#...|...##.#","temperature":"61/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|...####","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|...#...|...####","temperature":"15/8"}
{"grid":"##.####|##...##|....#.#|#.....#|..##.#.|#..#...|...####","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|#..#...|...####","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#......|...####","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#..|#.....#|..##.#.|#..#...|...####","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|#..#...|...####","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.#.|#..#...|...####","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|...##.#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|....#.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|#..##.#","temperature":"15/8"}
{"grid":"####.##|##...##|....#.#|#.....#|..##.#.|#..#...|...##.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.##|#..#...|...##.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#......|...##.#","temperature":"29/16"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|#..#...|...##..","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|...#..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|...#.##","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#......|..##.#.|#..#...|...#..#","temperature":"31/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..#..#.|#..#...|...#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|.....##","temperature":"57/32"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#......|...#.##","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|....###","temperature":"7/4"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|#..#...|...###.","temperature":"29/16"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##...|#..#...|...#.##","temperature":"15/8"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|..##..#","temperature":"2"}
{"grid":"##.#.##|##...##|....#.#|#.....#|#.##.#.|#..#...|..##..#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.#.|#..#...|..###.#","temperature":"2"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|#..#...|..###.#","temperature":"15/8"}
{"grid":"##.#.##|##...##|....###|#.....#|..##.#.|#..#...|...##.#","temperature":"15/8"}
{"grid":"##.#.##|##...##|#...#.#|#.....#|..##.#.|#..#...|...##.#","temperature":"7/4"}
{"grid":"##.#.##|##...##|....#.#|#.....#|..##.##|#..#...|...##.#","temperature":"2"}

